Hierarchically Coherent Multivariate Mixture Networks

Large collections of time series data are often organized into hierarchies with different levels of aggregation; examples include product and geographical groupings. Probabilistic coherent forecasting is tasked to produce forecasts consistent across levels of aggregation. In this study, we propose to augment neural forecasting architectures with a coherent multivariate mixture output. We optimize the networks with a composite likelihood objective, allowing us to capture time series' relationships while maintaining high computational efficiency. Our approach demonstrates 13.2% average accuracy improvements on most datasets compared to state-of-the-art baselines. We conduct ablation studies of the framework components and provide theoretical foundations for them. To assist related work, the code is available at this https://github.com/Nixtla/neuralforecast.

==> images/prot/core.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "524620c1",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| default_exp core"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "15392f6f",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "id": "12fa25a4",
   "metadata": {},
   "source": [
    "# <span style=\"color:DarkOrange\"> Core </span>\n",
    "> NeuralForecast contains two main components, PyTorch implementations deep learning predictive models, as well as parallelization and distributed computation utilities. The first component comprises low-level PyTorch model estimator classes like `models.NBEATS` and `models.RNN`. The second component is a high-level `core.NeuralForecast` wrapper class that operates with sets of time series data stored in pandas DataFrames."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "2508f7a9-1433-4ad8-8f2f-0078c6ed6c3c",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "import os\n",
    "#os.environ[\"PYTORCH_ENABLE_MPS_FALLBACK\"] = \"1\"\n",
    "os.environ['CUDA_VISIBLE_DEVICES'] = '1'\n",
    "\n",
    "import shutil\n",
    "from fastcore.test import test_eq, test_fail\n",
    "from nbdev.showdoc import show_doc\n",
    "from neuralforecast.utils import generate_series"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "44065066-e72a-431f-938f-1528adef9fe8",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "import os\n",
    "import pickle\n",
    "import warnings\n",
    "from copy import deepcopy\n",
    "from os.path import isfile, join\n",
    "from typing import Any, List, Optional\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "from neuralforecast.tsdataset import TimeSeriesDataset\n",
    "from neuralforecast.models import (\n",
    "    GRU, LSTM, RNN, TCN, DeepAR, DilatedRNN,\n",
    "    MLP, NHITS, NBEATS, NBEATSx,\n",
    "    TFT, VanillaTransformer,\n",
    "    Informer, Autoformer, FEDformer,\n",
    "    StemGNN, PatchTST\n",
    ")\n",
    "from neuralforecast.models import MQCNN"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "45471e9f-4050-4a6c-bb05-4de144754da5",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| exporti\n",
    "def _cv_dates(last_dates, freq, h, test_size, step_size=1):\n",
    "    #assuming step_size = 1\n",
    "    if (test_size - h) % step_size:\n",
    "        raise Exception('`test_size - h` should be module `step_size`')\n",
    "    n_windows = int((test_size - h) / step_size) + 1\n",
    "    if len(np.unique(last_dates)) == 1:\n",
    "        if issubclass(last_dates.dtype.type, np.integer):\n",
    "            total_dates = np.arange(last_dates[0] - test_size + 1, last_dates[0] + 1)\n",
    "            out = np.empty((h * n_windows, 2), dtype=last_dates.dtype)\n",
    "            freq = 1\n",
    "        else:\n",
    "            total_dates = pd.date_range(end=last_dates[0], periods=test_size, freq=freq)\n",
    "            out = np.empty((h * n_windows, 2), dtype='datetime64[s]')\n",
    "        for i_window, cutoff in enumerate(range(-test_size, -h + 1, step_size), start=0):\n",
    "            end_cutoff = cutoff + h\n",
    "            out[h * i_window : h * (i_window + 1), 0] = total_dates[cutoff:] if end_cutoff == 0 else total_dates[cutoff:end_cutoff]\n",
    "            out[h * i_window : h * (i_window + 1), 1] = np.tile(total_dates[cutoff] - freq, h)\n",
    "        dates = pd.DataFrame(np.tile(out, (len(last_dates), 1)), columns=['ds', 'cutoff'])\n",
    "    else:\n",
    "        dates = pd.concat([_cv_dates(np.array([ld]), freq, h, test_size, step_size) for ld in last_dates])\n",
    "        dates = dates.reset_index(drop=True)\n",
    "    return dates"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "73b2e948",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| exporti\n",
    "def _insample_dates(uids, last_dates, freq, h, len_series, step_size=1):\n",
    "    \"\"\"\n",
    "    Generate insample dates for `predict_insample` function. Uses `_cv_dates`\n",
    "    method with separate sizes and last dates for each series.\n",
    "    \"\"\"\n",
    "    if (len(np.unique(last_dates)) == 1) and (len(np.unique(len_series)) == 1):\n",
    "        # Dates can be generated simulatenously if ld and ls are the same for all series\n",
    "        dates = _cv_dates(last_dates, freq, h, len_series[0], step_size)\n",
    "        dates['unique_id'] = np.repeat(uids, len(dates)//len(uids))\n",
    "    else:\n",
    "        dates = []\n",
    "        for ui, ld, ls in zip(uids, last_dates, len_series):\n",
    "        # Dates have to be generated for each series separately, considering its own ld and ls\n",
    "            dates_series = _cv_dates(np.array([ld]), freq, h, ls, step_size)\n",
    "            dates_series['unique_id'] = ui\n",
    "            dates.append(dates_series)\n",
    "        dates = pd.concat(dates)\n",
    "    dates = dates.reset_index(drop=True)\n",
    "    dates = dates[['unique_id', 'ds', 'cutoff']]\n",
    "    return dates"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "1f34a482",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| exporti    \n",
    "def _future_dates(dataset, uids, last_dates, freq, h):\n",
    "    \"\"\"\n",
    "    Generate future dates for `predict` function.\n",
    "    \"\"\"\n",
    "    if issubclass(last_dates.dtype.type, np.integer):\n",
    "        last_date_f = lambda x: np.arange(x + 1, x + 1 + h, dtype=last_dates.dtype)\n",
    "    else:\n",
    "        last_date_f = lambda x: pd.date_range(x + freq, periods=h, freq=freq)\n",
    "    if len(np.unique(last_dates)) == 1:\n",
    "        dates = np.tile(last_date_f(last_dates[0]), len(dataset))\n",
    "    else:\n",
    "        dates = np.hstack([last_date_f(last_date)\n",
    "                            for last_date in last_dates])\n",
    "    idx = pd.Index(np.repeat(uids, h), name='unique_id')\n",
    "    df = pd.DataFrame({'ds': dates}, index=idx)\n",
    "    return df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "50ff82c9-3cb5-407f-be34-141d265e8930",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "ds_int_cv_test = pd.DataFrame({\n",
    "    'ds': np.hstack([\n",
    "        [46, 47, 48],\n",
    "        [47, 48, 49],\n",
    "        [48, 49, 50]\n",
    "    ]),\n",
    "    'cutoff': [45] * 3 + [46] * 3 + [47] * 3\n",
    "}, dtype=np.int64)\n",
    "test_eq(ds_int_cv_test, _cv_dates(np.array([50], dtype=np.int64), 'D', 3, 5))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "ac141f22-ee59-408a-a5e8-4a5f72cb77e1",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "ds_int_cv_test = pd.DataFrame({\n",
    "    'ds': np.hstack([\n",
    "        [46, 47, 48],\n",
    "        [48, 49, 50]\n",
    "    ]),\n",
    "    'cutoff': [45] * 3 + [47] * 3\n",
    "}, dtype=np.int64)\n",
    "test_eq(ds_int_cv_test, _cv_dates(np.array([50], dtype=np.int64), 'D', 3, 5, step_size=2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "c2874985-3d14-40d2-a607-a774ed4abd58",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "for e_e in [True, False]:\n",
    "    n_series = 2\n",
    "    ga, indices, dates, ds = TimeSeriesDataset.from_df(generate_series(n_series, equal_ends=e_e), sort_df=True)\n",
    "    freq = pd.tseries.frequencies.to_offset('D')\n",
    "    horizon = 3\n",
    "    test_size = 5\n",
    "    df_dates = _cv_dates(last_dates=dates, freq=freq, h=horizon, test_size=test_size)\n",
    "    test_eq(len(df_dates), n_series * horizon * (test_size - horizon + 1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "1c58a8a5",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| exporti\n",
    "MODEL_FILENAME_DICT = {'gru': GRU, 'lstm': LSTM, 'rnn': RNN, \n",
    "                       'tcn': TCN, 'deepar': DeepAR, 'dilatedrnn': DilatedRNN,\n",
    "                       'mlp': MLP, 'nbeats': NBEATS, 'nbeatsx': NBEATSx, 'nhits': NHITS,\n",
    "                       'tft': TFT,\n",
    "                       'vanillatransformer': VanillaTransformer, 'informer': Informer, 'autoformer': Autoformer, 'patchtst': PatchTST,\n",
    "                       'stemgnn': StemGNN,\n",
    "                       'autogru': GRU, 'autolstm': LSTM, 'autornn': RNN,\n",
    "                       'autotcn': TCN, 'autodeepar': DeepAR, 'autodilatedrnn': DilatedRNN,\n",
    "                       'automlp': MLP, 'autonbeats': NBEATS, 'autonbeatsx': NBEATSx, 'autonhits': NHITS,\n",
    "                       'autotft': TFT,\n",
    "                       'autovanillatransformer': VanillaTransformer,'autoinformer': Informer, 'autoautoformer': Autoformer, 'autopatchtst': PatchTST,\n",
    "                       'autofedformer': FEDformer,\n",
    "                       'autostemgnn': StemGNN\n",
    "                       }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "c4dae43c-4d11-4bbc-a431-ac33b004859a",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "class NeuralForecast:\n",
    "    \n",
    "    def __init__(self, \n",
    "                 models: List[Any],\n",
    "                 freq: str):\n",
    "        \"\"\"\n",
    "        The `core.StatsForecast` class allows you to efficiently fit multiple `NeuralForecast` models \n",
    "        for large sets of time series. It operates with pandas DataFrame `df` that identifies series \n",
    "        and datestamps with the `unique_id` and `ds` columns. The `y` column denotes the target \n",
    "        time series variable.\n",
    "\n",
    "        Parameters\n",
    "        ----------\n",
    "        models : List[typing.Any]\n",
    "            Instantiated `neuralforecast.models` \n",
    "            see [collection here](https://nixtla.github.io/neuralforecast/models.html).\n",
    "        freq : str\n",
    "            Frequency of the data, \n",
    "            see [panda's available frequencies](https://pandas.pydata.org/pandas-docs/stable/user_guide/timeseries.html#offset-aliases).\n",
    "        \n",
    "        Returns\n",
    "        -------\n",
    "        self : NeuralForecast\n",
    "            Returns instantiated `NeuralForecast` class.\n",
    "        \"\"\"\n",
    "        assert all(model.h == models[0].h for model in models), 'All models should have the same horizon'\n",
    "\n",
    "        self.h = models[0].h\n",
    "        self.models_init = models\n",
    "        self.models = [deepcopy(model) for model in self.models_init]\n",
    "        self.freq = pd.tseries.frequencies.to_offset(freq)\n",
    "\n",
    "        # Flags and attributes\n",
    "        self._fitted = False\n",
    "\n",
    "    def _prepare_fit(self, df, static_df, sort_df):\n",
    "        #TODO: uids, last_dates and ds should be properties of the dataset class. See github issue.\n",
    "        dataset, uids, last_dates, ds = TimeSeriesDataset.from_df(df=df,\n",
    "                                                                  static_df=static_df,\n",
    "                                                                  sort_df=sort_df)\n",
    "        return dataset, uids, last_dates, ds\n",
    "\n",
    "    def fit(self,\n",
    "            df: Optional[pd.DataFrame] = None,\n",
    "            static_df: Optional[pd.DataFrame] = None,\n",
    "            val_size: Optional[int] = 0,\n",
    "            sort_df: bool = True,\n",
    "            use_init_models: bool = False,\n",
    "            verbose: bool = False):\n",
    "        \"\"\"Fit the core.NeuralForecast.\n",
    "\n",
    "        Fit `models` to a large set of time series from DataFrame `df`.\n",
    "        and store fitted models for later inspection.\n",
    "\n",
    "        Parameters\n",
    "        ----------\n",
    "        df : pandas.DataFrame, optional (default=None)\n",
    "            DataFrame with columns [`unique_id`, `ds`, `y`] and exogenous variables.\n",
    "            If None, a previously stored dataset is required.\n",
    "        static_df : pandas.DataFrame, optional (default=None)\n",
    "            DataFrame with columns [`unique_id`] and static exogenous.\n",
    "        val_size : int, optional (default=0)\n",
    "            Size of validation set.\n",
    "        sort_df : bool, optional (default=False)\n",
    "            Sort `df` before fitting.\n",
    "        use_init_models : bool, optional (default=False)\n",
    "            Use initial model passed when NeuralForecast object was instantiated.\n",
    "        verbose : bool (default=False)\n",
    "            Print processing steps.\n",
    "\n",
    "        Returns\n",
    "        -------\n",
    "        self : NeuralForecast\n",
    "            Returns `NeuralForecast` class with fitted `models`.\n",
    "        \"\"\"\n",
    "        if (df is None) and not (hasattr(self, 'dataset')):\n",
    "            raise Exception('You must pass a DataFrame or have one stored.')\n",
    "\n",
    "        # Model and datasets interactions protections\n",
    "        if (any(model.early_stop_patience_steps>0 for model in self.models)) \\\n",
    "            and (val_size==0):\n",
    "                raise Exception('Set val_size>0 if early stopping is enabled.')\n",
    "\n",
    "        # Process and save new dataset (in self)\n",
    "        if df is not None:\n",
    "            self.dataset, self.uids, self.last_dates, self.ds \\\n",
    "                = self._prepare_fit(df=df, static_df=static_df, sort_df=sort_df)\n",
    "            self.sort_df = sort_df\n",
    "        else:\n",
    "            if verbose: print('Using stored dataset.')\n",
    "\n",
    "        if val_size is not None:\n",
    "            if self.dataset.min_size < val_size:\n",
    "                warnings.warn('Validation set size is larger than the shorter time-series.')\n",
    "\n",
    "        # Recover initial model if use_init_models\n",
    "        if use_init_models:\n",
    "            self.models = [deepcopy(model) for model in self.models_init]\n",
    "            if self._fitted:\n",
    "                print('WARNING: Deleting previously fitted models.')\n",
    "\n",
    "        for model in self.models:\n",
    "            model.fit(self.dataset, val_size=val_size)\n",
    "\n",
    "        self._fitted = True\n",
    "\n",
    "    def predict(self,\n",
    "                df: Optional[pd.DataFrame] = None,\n",
    "                static_df: Optional[pd.DataFrame] = None,\n",
    "                futr_df: Optional[pd.DataFrame] = None,\n",
    "                sort_df: bool = True,\n",
    "                verbose: bool = False,\n",
    "                **data_kwargs):\n",
    "        \"\"\"Predict with core.NeuralForecast.\n",
    "\n",
    "        Use stored fitted `models` to predict large set of time series from DataFrame `df`.        \n",
    "\n",
    "        Parameters\n",
    "        ----------\n",
    "        df : pandas.DataFrame, optional (default=None)\n",
    "            DataFrame with columns [`unique_id`, `ds`, `y`] and exogenous variables.\n",
    "            If a DataFrame is passed, it is used to generate forecasts.\n",
    "        static_df : pandas.DataFrame, optional (default=None)\n",
    "            DataFrame with columns [`unique_id`] and static exogenous.\n",
    "        futr_df : pandas.DataFrame, optional (default=None)\n",
    "            DataFrame with [`unique_id`, `ds`] columns and `df`'s future exogenous.\n",
    "        sort_df : bool (default=True)\n",
    "            Sort `df` before fitting.\n",
    "        verbose : bool (default=False)\n",
    "            Print processing steps.\n",
    "        data_kwargs : kwargs\n",
    "            Extra arguments to be passed to the dataset within each model.\n",
    "\n",
    "        Returns\n",
    "        -------\n",
    "        fcsts_df : pandas.DataFrame\n",
    "            DataFrame with insample `models` columns for point predictions and probabilistic\n",
    "            predictions for all fitted `models`.    \n",
    "        \"\"\"\n",
    "        if (df is None) and not (hasattr(self, 'dataset')):\n",
    "            raise Exception('You must pass a DataFrame or have one stored.')\n",
    "\n",
    "        if not self._fitted:\n",
    "            raise Exception(\"You must fit the model before predicting.\")\n",
    "\n",
    "        # Process new dataset but does not store it.\n",
    "        if df is not None:\n",
    "            dataset, uids, last_dates, _ = self._prepare_fit(df=df, static_df=static_df, sort_df=sort_df)\n",
    "        else:\n",
    "            dataset = self.dataset\n",
    "            uids = self.uids\n",
    "            last_dates = self.last_dates\n",
    "            if verbose: print('Using stored dataset.')\n",
    "\n",
    "        cols = []\n",
    "        count_names = {'model': 0}\n",
    "        for model in self.models:\n",
    "            model_name = repr(model)\n",
    "            count_names[model_name] = count_names.get(model_name, -1) + 1\n",
    "            if count_names[model_name] > 0:\n",
    "                model_name += str(count_names[model_name])\n",
    "            cols += [model_name + n for n in model.loss.output_names]\n",
    "\n",
    "        # Placeholder dataframe for predictions with unique_id and ds\n",
    "        fcsts_df = _future_dates(dataset=dataset, uids=uids, last_dates=last_dates, freq=self.freq, h=self.h)\n",
    "\n",
    "        # Update and define new forecasting dataset\n",
    "        if any([len(model.futr_exog_list)>0 for model in self.models]) and futr_df is None:\n",
    "            raise ValueError(f'A model uses future exogenous variables, please provide futr_df')\n",
    "\n",
    "        if futr_df is not None:\n",
    "            futr_orig_rows = futr_df.shape[0]\n",
    "            futr_df = futr_df.merge(fcsts_df, on=['unique_id', 'ds'])\n",
    "            base_err_msg = f'`futr_df` must have one row per id and ds in the forecasting horizon ({self.h}).'\n",
    "            if futr_df.shape[0] < fcsts_df.shape[0]:\n",
    "                raise ValueError(base_err_msg)\n",
    "            if futr_orig_rows > futr_df.shape[0]:\n",
    "                dropped_rows = futr_orig_rows - futr_df.shape[0]\n",
    "                warnings.warn(\n",
    "                    f'Dropped {dropped_rows:,} unused rows from `futr_df`. ' + base_err_msg\n",
    "                )\n",
    "            dataset = TimeSeriesDataset.update_dataset(dataset=dataset, future_df=futr_df)\n",
    "        else:\n",
    "            dataset = TimeSeriesDataset.update_dataset(dataset=dataset, future_df=fcsts_df.reset_index())\n",
    "\n",
    "        col_idx = 0\n",
    "        fcsts = np.full((self.h * len(uids), len(cols)), fill_value=np.nan)\n",
    "        for model in self.models:\n",
    "            old_test_size = model.get_test_size()\n",
    "            model.set_test_size(self.h) # To predict h steps ahead\n",
    "            model_fcsts = model.predict(dataset=dataset, **data_kwargs)\n",
    "            # Append predictions in memory placeholder\n",
    "            output_length = len(model.loss.output_names)\n",
    "            fcsts[:,col_idx:col_idx+output_length] = model_fcsts\n",
    "            col_idx += output_length\n",
    "            model.set_test_size(old_test_size) # Set back to original value\n",
    "\n",
    "        # Declare predictions pd.DataFrame\n",
    "        fcsts = pd.DataFrame.from_records(fcsts, columns=cols, \n",
    "                                          index=fcsts_df.index)\n",
    "        fcsts_df = pd.concat([fcsts_df, fcsts], axis=1)\n",
    "\n",
    "        return fcsts_df\n",
    "    \n",
    "    def cross_validation(self,\n",
    "                         df: Optional[pd.DataFrame] = None,\n",
    "                         static_df: Optional[pd.DataFrame] = None,\n",
    "                         n_windows: int = 1,\n",
    "                         step_size: int = 1,\n",
    "                         val_size: Optional[int] = 0, \n",
    "                         test_size: Optional[int] = None,\n",
    "                         sort_df: bool = True,\n",
    "                         use_init_models: bool = False,\n",
    "                         verbose: bool = False,\n",
    "                         **data_kwargs):\n",
    "        \"\"\"Temporal Cross-Validation with core.NeuralForecast.\n",
    "\n",
    "        `core.NeuralForecast`'s cross-validation efficiently fits a list of NeuralForecast \n",
    "        models through multiple windows, in either chained or rolled manner.\n",
    "\n",
    "        Parameters\n",
    "        ----------\n",
    "        df : pandas.DataFrame, optional (default=None)\n",
    "            DataFrame with columns [`unique_id`, `ds`, `y`] and exogenous variables.\n",
    "            If None, a previously stored dataset is required.\n",
    "        static_df : pandas.DataFrame, optional (default=None)\n",
    "            DataFrame with columns [`unique_id`] and static exogenous.\n",
    "        n_windows : int (default=1)\n",
    "            Number of windows used for cross validation.\n",
    "        step_size : int (default=1)\n",
    "            Step size between each window.\n",
    "        val_size : int, optional (default=None)\n",
    "            Length of validation size. If passed, set `n_windows=None`.\n",
    "        test_size : int, optional (default=None)\n",
    "            Length of test size. If passed, set `n_windows=None`.\n",
    "        sort_df : bool (default=True)\n",
    "            Sort `df` before fitting.\n",
    "        use_init_models : bool, option (default=False)\n",
    "            Use initial model passed when object was instantiated.\n",
    "        verbose : bool (default=False)\n",
    "            Print processing steps.\n",
    "        data_kwargs : kwargs\n",
    "            Extra arguments to be passed to the dataset within each model.\n",
    "\n",
    "        Returns\n",
    "        -------\n",
    "        fcsts_df : pandas.DataFrame\n",
    "            DataFrame with insample `models` columns for point predictions and probabilistic\n",
    "            predictions for all fitted `models`.    \n",
    "        \"\"\"\n",
    "        if (df is None) and not (hasattr(self, 'dataset')):\n",
    "            raise Exception('You must pass a DataFrame or have one stored.')\n",
    "\n",
    "        # Process and save new dataset (in self)\n",
    "        if df is not None:\n",
    "            self.dataset, self.uids, self.last_dates, self.ds = self._prepare_fit(df=df, static_df=static_df, sort_df=sort_df)\n",
    "            self.sort_df = sort_df\n",
    "        else:\n",
    "            if verbose: print('Using stored dataset.')\n",
    "\n",
    "        # Recover initial model if use_init_models.\n",
    "        if use_init_models:\n",
    "            self.models = [deepcopy(model) for model in self.models_init]\n",
    "            if self._fitted:\n",
    "                print('WARNING: Deleting previously fitted models.')\n",
    "\n",
    "        cols = []\n",
    "        count_names = {'model': 0}\n",
    "        for model in self.models:\n",
    "            model_name = repr(model)\n",
    "            count_names[model_name] = count_names.get(model_name, -1) + 1\n",
    "            if count_names[model_name] > 0:\n",
    "                model_name += str(count_names[model_name])\n",
    "            cols += [model_name + n for n in model.loss.output_names]            \n",
    "\n",
    "        h = self.models[0].h\n",
    "        if test_size is None:\n",
    "            test_size = h + step_size * (n_windows - 1)\n",
    "        elif n_windows is None:\n",
    "            if (test_size - h) % step_size:\n",
    "                raise Exception('`test_size - h` should be module `step_size`')\n",
    "            n_windows = int((test_size - h) / step_size) + 1\n",
    "        elif (n_windows is None) and (test_size is None):\n",
    "            raise Exception('you must define `n_windows` or `test_size`')\n",
    "        else:\n",
    "            raise Exception('you must define `n_windows` or `test_size` but not both')\n",
    "\n",
    "        if val_size is not None:\n",
    "            if self.dataset.min_size < (val_size+test_size):\n",
    "                warnings.warn('Validation and test sets are larger than the shorter time-series.')\n",
    "\n",
    "        fcsts_df = _cv_dates(last_dates=self.last_dates, freq=self.freq, \n",
    "                             h=h, test_size=test_size, step_size=step_size)\n",
    "        idx = pd.Index(np.repeat(self.uids, h * n_windows), name='unique_id')\n",
    "        fcsts_df.index = idx\n",
    "\n",
    "        col_idx = 0\n",
    "        fcsts = np.full((self.dataset.n_groups * h * n_windows, len(cols)),\n",
    "                         np.nan, dtype=np.float32)\n",
    "        \n",
    "        for model in self.models:\n",
    "            model.fit(dataset=self.dataset,\n",
    "                        val_size=val_size, \n",
    "                        test_size=test_size)\n",
    "            model_fcsts = model.predict(self.dataset, step_size=step_size, **data_kwargs)\n",
    "\n",
    "            # Append predictions in memory placeholder\n",
    "            output_length = len(model.loss.output_names)\n",
    "            fcsts[:,col_idx:(col_idx + output_length)] = model_fcsts\n",
    "            col_idx += output_length\n",
    "\n",
    "        self._fitted = True                \n",
    "\n",
    "        # Add predictions to forecasts DataFrame\n",
    "        fcsts = pd.DataFrame.from_records(fcsts, columns=cols, \n",
    "                                          index=fcsts_df.index)\n",
    "        fcsts_df = pd.concat([fcsts_df, fcsts], axis=1)\n",
    "\n",
    "        # Add original input df's y to forecasts DataFrame\n",
    "        fcsts_df = fcsts_df.merge(df, how='left', on=['unique_id', 'ds'])\n",
    "        return fcsts_df\n",
    "\n",
    "    def predict_insample(self, step_size: int = 1):\n",
    "        \"\"\"Predict insample with core.NeuralForecast.\n",
    "\n",
    "        `core.NeuralForecast`'s `predict_insample` uses stored fitted `models`\n",
    "        to predict historic values of a time series from the stored dataframe.\n",
    "\n",
    "        Parameters\n",
    "        ----------\n",
    "        step_size : int (default=1)\n",
    "            Step size between each window.\n",
    "\n",
    "        Returns\n",
    "        -------\n",
    "        fcsts_df : pandas.DataFrame\n",
    "            DataFrame with insample predictions for all fitted `models`.    \n",
    "        \"\"\"\n",
    "        if not self._fitted:\n",
    "            raise Exception('The models must be fitted first with `fit` or `cross_validation`.')\n",
    "\n",
    "        for model in self.models:\n",
    "            if model.SAMPLING_TYPE == 'recurrent':\n",
    "                warnings.warn(f'Predict insample might not provide accurate predictions for \\\n",
    "                       recurrent model {repr(model)} class yet due to scaling.')\n",
    "                print(f'WARNING: Predict insample might not provide accurate predictions for \\\n",
    "                      recurrent model {repr(model)} class yet due to scaling.')\n",
    "        \n",
    "        cols = []\n",
    "        count_names = {'model': 0}\n",
    "        for model in self.models:\n",
    "            model_name = repr(model)\n",
    "            count_names[model_name] = count_names.get(model_name, -1) + 1\n",
    "            if count_names[model_name] > 0:\n",
    "                model_name += str(count_names[model_name])\n",
    "            cols += [model_name + n for n in model.loss.output_names]\n",
    "\n",
    "        # Remove test set from dataset and last dates\n",
    "        test_size = self.models[0].get_test_size()\n",
    "        if test_size>0:\n",
    "            trimmed_dataset = TimeSeriesDataset.trim_dataset(dataset=self.dataset,\n",
    "                                                     right_trim=test_size,\n",
    "                                                     left_trim=0)\n",
    "            last_dates_train = self.last_dates.shift(-test_size, freq=self.freq)\n",
    "        else:\n",
    "            trimmed_dataset = self.dataset\n",
    "            last_dates_train = self.last_dates\n",
    "\n",
    "        # Generate dates\n",
    "        len_series = np.diff(trimmed_dataset.indptr) # Computes the length of each time series based on indptr\n",
    "        fcsts_df = _insample_dates(uids=self.uids,\n",
    "                                   last_dates=last_dates_train,\n",
    "                                   freq=self.freq,\n",
    "                                   h=self.h,\n",
    "                                   len_series=len_series,\n",
    "                                   step_size=step_size)\n",
    "        fcsts_df = fcsts_df.set_index('unique_id')\n",
    "\n",
    "        col_idx = 0\n",
    "        fcsts = np.full((len(fcsts_df), len(cols)),\n",
    "                         np.nan, dtype=np.float32)\n",
    "\n",
    "        for model in self.models:\n",
    "            # Test size is the number of periods to forecast (full size of trimmed dataset)\n",
    "            model.set_test_size(test_size=trimmed_dataset.max_size)\n",
    "\n",
    "            # Predict\n",
    "            model_fcsts = model.predict(trimmed_dataset, step_size=step_size)\n",
    "            # Append predictions in memory placeholder\n",
    "            output_length = len(model.loss.output_names)\n",
    "            fcsts[:,col_idx:(col_idx + output_length)] = model_fcsts\n",
    "            col_idx += output_length          \n",
    "            model.set_test_size(test_size=test_size) # Set original test_size      \n",
    "\n",
    "        # Add predictions to forecasts DataFrame\n",
    "        fcsts = pd.DataFrame.from_records(fcsts, columns=cols, \n",
    "                                          index=fcsts_df.index)\n",
    "        fcsts_df = pd.concat([fcsts_df, fcsts], axis=1)\n",
    "\n",
    "        # Add original input df's y to forecasts DataFrame\n",
    "        Y_df = pd.DataFrame.from_records(self.dataset.temporal[:,[0]].numpy(),\n",
    "                                         columns=['y'], index=self.ds)\n",
    "        Y_df = Y_df.reset_index(drop=False)\n",
    "        fcsts_df = fcsts_df.merge(Y_df, how='left', on=['unique_id', 'ds'])\n",
    "        return fcsts_df\n",
    "        \n",
    "    # Save list of models with pytorch lightning save_checkpoint function\n",
    "    def save(self, path: str, model_index: Optional[List]=None, save_dataset: bool=True, overwrite: bool=False):\n",
    "        \"\"\"Save NeuralForecast core class.\n",
    "\n",
    "        `core.NeuralForecast`'s method to save current status of models, dataset, and configuration.\n",
    "        Note that by default the `models` are not saving training checkpoints to save disk memory,\n",
    "        to get them change the individual model `**trainer_kwargs` to include `enable_checkpointing=True`.\n",
    "\n",
    "        Parameters\n",
    "        ----------\n",
    "        path : str\n",
    "            Directory to save current status.\n",
    "        model_index : list, optional (default=None)\n",
    "            List to specify which models from list of self.models to save.\n",
    "        save_dataset : bool (default=True)\n",
    "            Whether to save dataset or not.\n",
    "        overwrite : bool (default=False)\n",
    "            Whether to overwrite files or not.\n",
    "        \"\"\"\n",
    "        # Standarize path without '/'\n",
    "        if path[-1] == '/':\n",
    "            path = path[:-1]\n",
    "\n",
    "        # Model index list\n",
    "        if model_index is None:\n",
    "            model_index = list(range(len(self.models)))\n",
    "\n",
    "        # Create directory if not exists\n",
    "        os.makedirs(path, exist_ok = True)\n",
    "\n",
    "        # Check if directory is empty to protect overwriting files\n",
    "        dir = os.listdir(path)\n",
    "        \n",
    "        # Checking if the list is empty or not\n",
    "        if (len(dir) > 0) and (not overwrite):\n",
    "            raise Exception('Directory is not empty. Set `overwrite=True` to overwrite files.')\n",
    "\n",
    "        # Save models\n",
    "        count_names = {'model': 0}\n",
    "        for i, model in enumerate(self.models):\n",
    "            # Skip model if not in list\n",
    "            if i not in model_index:\n",
    "                continue\n",
    "\n",
    "            model_name = repr(model).lower().replace('_', '')\n",
    "            count_names[model_name] = count_names.get(model_name, -1) + 1\n",
    "            model.save(f\"{path}/{model_name}_{count_names[model_name]}.ckpt\")\n",
    "\n",
    "        # Save dataset\n",
    "        if (save_dataset) and (hasattr(self, 'dataset')):\n",
    "            with open(f\"{path}/dataset.pkl\", \"wb\") as f:\n",
    "                pickle.dump(self.dataset, f)\n",
    "        elif save_dataset:\n",
    "            raise Exception('You need to have a stored dataset to save it, \\\n",
    "                             set `save_dataset=False` to skip saving dataset.')\n",
    "\n",
    "        # Save configuration and parameters\n",
    "        config_dict = {'h': self.h,\n",
    "                       'freq': self.freq,\n",
    "                       'uids': self.uids,\n",
    "                       'last_dates': self.last_dates,\n",
    "                       'ds': self.ds,\n",
    "                       'sort_df': self.sort_df,\n",
    "                       '_fitted': self._fitted}\n",
    "\n",
    "        with open(f\"{path}/configuration.pkl\", \"wb\") as f:\n",
    "                pickle.dump(config_dict, f)\n",
    "\n",
    "    @staticmethod\n",
    "    def load(path, verbose=False, **kwargs):\n",
    "        \"\"\"Load NeuralForecast\n",
    "\n",
    "        `core.NeuralForecast`'s method to load checkpoint from path.\n",
    "\n",
    "        Parameters\n",
    "        -----------\n",
    "        path : str\n",
    "            Directory to save current status.\n",
    "        kwargs\n",
    "            Additional keyword arguments to be passed to the function\n",
    "            `load_from_checkpoint`.\n",
    "\n",
    "        Returns\n",
    "        -------\n",
    "        result : NeuralForecast\n",
    "            Instantiated `NeuralForecast` class.\n",
    "        \"\"\"\n",
    "        files = [f for f in os.listdir(path) if isfile(join(path, f))]\n",
    "\n",
    "        # Load models\n",
    "        models_ckpt = [f for f in files if f.endswith('.ckpt')]\n",
    "        if len(models_ckpt) == 0:\n",
    "            raise Exception('No model found in directory.') \n",
    "        \n",
    "        if verbose: print(10 * '-' + ' Loading models ' + 10 * '-')\n",
    "        models = []\n",
    "        for model in models_ckpt:\n",
    "            model_name = model.split('_')[0]\n",
    "            models.append(MODEL_FILENAME_DICT[model_name].load_from_checkpoint(f\"{path}/{model}\", **kwargs))\n",
    "            if verbose: print(f\"Model {model_name} loaded.\")\n",
    "\n",
    "        if verbose: print(10*'-' + ' Loading dataset ' + 10*'-')\n",
    "        # Load dataset\n",
    "        if 'dataset.pkl' in files:\n",
    "            with open(f\"{path}/dataset.pkl\", \"rb\") as f:\n",
    "                dataset = pickle.load(f)\n",
    "            if verbose: print('Dataset loaded.')\n",
    "        else:\n",
    "            dataset = None\n",
    "            if verbose: print('No dataset found in directory.')\n",
    "        \n",
    "        if verbose: print(10*'-' + ' Loading configuration ' + 10*'-')\n",
    "        # Load configuration\n",
    "        if 'configuration.pkl' in files:\n",
    "            with open(f\"{path}/configuration.pkl\", \"rb\") as f:\n",
    "                config_dict = pickle.load(f)\n",
    "            if verbose: print('Configuration loaded.')\n",
    "        else:\n",
    "            raise Exception('No configuration found in directory.')\n",
    "\n",
    "        # Create NeuralForecast object\n",
    "        neuralforecast = NeuralForecast(models=models, freq=config_dict['freq'])\n",
    "\n",
    "        # Dataset\n",
    "        if dataset is not None:\n",
    "            neuralforecast.dataset = dataset\n",
    "            neuralforecast.uids = config_dict['uids']\n",
    "            neuralforecast.last_dates = config_dict['last_dates']\n",
    "            neuralforecast.ds = config_dict['ds']\n",
    "            neuralforecast.sort_df = config_dict['sort_df']\n",
    "\n",
    "        # Fitted flag\n",
    "        neuralforecast._fitted = config_dict['_fitted']\n",
    "\n",
    "        return neuralforecast"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "8898e349-8000-4668-a1c5-52c03c69e85a",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "import logging\n",
    "import warnings\n",
    "logging.getLogger(\"pytorch_lightning\").setLevel(logging.ERROR)\n",
    "warnings.filterwarnings(\"ignore\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "4bede563-78c0-40ee-ba76-f06f329cd772",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/markdown": [
       "---\n",
       "\n",
       "[source](https://github.com/Nixtla/neuralforecast/blob/main/neuralforecast/core.py#L195){target=\"_blank\" style=\"float:right; font-size:smaller\"}\n",
       "\n",
       "### NeuralForecast.fit\n",
       "\n",
       ">      NeuralForecast.fit (df:Optional[pandas.core.frame.DataFrame]=None,\n",
       ">                          static_df:Optional[pandas.core.frame.DataFrame]=None,\n",
       ">                          val_size:Optional[int]=0, sort_df:bool=True,\n",
       ">                          use_init_models:bool=False, verbose:bool=False)\n",
       "\n",
       "Fit the core.NeuralForecast.\n",
       "\n",
       "Fit `models` to a large set of time series from DataFrame `df`.\n",
       "and store fitted models for later inspection.\n",
       "\n",
       "|    | **Type** | **Default** | **Details** |\n",
       "| -- | -------- | ----------- | ----------- |\n",
       "| df | Optional | None | DataFrame with columns [`unique_id`, `ds`, `y`] and exogenous variables.<br>If None, a previously stored dataset is required. |\n",
       "| static_df | Optional | None | DataFrame with columns [`unique_id`] and static exogenous. |\n",
       "| val_size | Optional | 0 | Size of validation set. |\n",
       "| sort_df | bool | True | Sort `df` before fitting. |\n",
       "| use_init_models | bool | False | Use initial model passed when NeuralForecast object was instantiated. |\n",
       "| verbose | bool | False | Print processing steps. |\n",
       "| **Returns** | **NeuralForecast** |  | **Returns `NeuralForecast` class with fitted `models`.** |"
      ],
      "text/plain": [
       "---\n",
       "\n",
       "[source](https://github.com/Nixtla/neuralforecast/blob/main/neuralforecast/core.py#L195){target=\"_blank\" style=\"float:right; font-size:smaller\"}\n",
       "\n",
       "### NeuralForecast.fit\n",
       "\n",
       ">      NeuralForecast.fit (df:Optional[pandas.core.frame.DataFrame]=None,\n",
       ">                          static_df:Optional[pandas.core.frame.DataFrame]=None,\n",
       ">                          val_size:Optional[int]=0, sort_df:bool=True,\n",
       ">                          use_init_models:bool=False, verbose:bool=False)\n",
       "\n",
       "Fit the core.NeuralForecast.\n",
       "\n",
       "Fit `models` to a large set of time series from DataFrame `df`.\n",
       "and store fitted models for later inspection.\n",
       "\n",
       "|    | **Type** | **Default** | **Details** |\n",
       "| -- | -------- | ----------- | ----------- |\n",
       "| df | Optional | None | DataFrame with columns [`unique_id`, `ds`, `y`] and exogenous variables.<br>If None, a previously stored dataset is required. |\n",
       "| static_df | Optional | None | DataFrame with columns [`unique_id`] and static exogenous. |\n",
       "| val_size | Optional | 0 | Size of validation set. |\n",
       "| sort_df | bool | True | Sort `df` before fitting. |\n",
       "| use_init_models | bool | False | Use initial model passed when NeuralForecast object was instantiated. |\n",
       "| verbose | bool | False | Print processing steps. |\n",
       "| **Returns** | **NeuralForecast** |  | **Returns `NeuralForecast` class with fitted `models`.** |"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "show_doc(NeuralForecast.fit, title_level=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "f90209f6-16da-40a6-8302-1c5c2f66c619",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/markdown": [
       "---\n",
       "\n",
       "[source](https://github.com/Nixtla/neuralforecast/blob/main/neuralforecast/core.py#L266){target=\"_blank\" style=\"float:right; font-size:smaller\"}\n",
       "\n",
       "### NeuralForecast.predict\n",
       "\n",
       ">      NeuralForecast.predict (df:Optional[pandas.core.frame.DataFrame]=None,\n",
       ">                              static_df:Optional[pandas.core.frame.DataFrame]=N\n",
       ">                              one, futr_df:Optional[pandas.core.frame.DataFrame\n",
       ">                              ]=None, sort_df:bool=True, verbose:bool=False,\n",
       ">                              **data_kwargs)\n",
       "\n",
       "Predict with core.NeuralForecast.\n",
       "\n",
       "Use stored fitted `models` to predict large set of time series from DataFrame `df`.\n",
       "\n",
       "|    | **Type** | **Default** | **Details** |\n",
       "| -- | -------- | ----------- | ----------- |\n",
       "| df | Optional | None | DataFrame with columns [`unique_id`, `ds`, `y`] and exogenous variables.<br>If a DataFrame is passed, it is used to generate forecasts. |\n",
       "| static_df | Optional | None | DataFrame with columns [`unique_id`] and static exogenous. |\n",
       "| futr_df | Optional | None | DataFrame with [`unique_id`, `ds`] columns and `df`'s future exogenous. |\n",
       "| sort_df | bool | True | Sort `df` before fitting. |\n",
       "| verbose | bool | False | Print processing steps. |\n",
       "| data_kwargs | kwargs |  | Extra arguments to be passed to the dataset within each model. |\n",
       "| **Returns** | **pandas.DataFrame** |  | **DataFrame with insample `models` columns for point predictions and probabilistic<br>predictions for all fitted `models`.    ** |"
      ],
      "text/plain": [
       "---\n",
       "\n",
       "[source](https://github.com/Nixtla/neuralforecast/blob/main/neuralforecast/core.py#L266){target=\"_blank\" style=\"float:right; font-size:smaller\"}\n",
       "\n",
       "### NeuralForecast.predict\n",
       "\n",
       ">      NeuralForecast.predict (df:Optional[pandas.core.frame.DataFrame]=None,\n",
       ">                              static_df:Optional[pandas.core.frame.DataFrame]=N\n",
       ">                              one, futr_df:Optional[pandas.core.frame.DataFrame\n",
       ">                              ]=None, sort_df:bool=True, verbose:bool=False,\n",
       ">                              **data_kwargs)\n",
       "\n",
       "Predict with core.NeuralForecast.\n",
       "\n",
       "Use stored fitted `models` to predict large set of time series from DataFrame `df`.\n",
       "\n",
       "|    | **Type** | **Default** | **Details** |\n",
       "| -- | -------- | ----------- | ----------- |\n",
       "| df | Optional | None | DataFrame with columns [`unique_id`, `ds`, `y`] and exogenous variables.<br>If a DataFrame is passed, it is used to generate forecasts. |\n",
       "| static_df | Optional | None | DataFrame with columns [`unique_id`] and static exogenous. |\n",
       "| futr_df | Optional | None | DataFrame with [`unique_id`, `ds`] columns and `df`'s future exogenous. |\n",
       "| sort_df | bool | True | Sort `df` before fitting. |\n",
       "| verbose | bool | False | Print processing steps. |\n",
       "| data_kwargs | kwargs |  | Extra arguments to be passed to the dataset within each model. |\n",
       "| **Returns** | **pandas.DataFrame** |  | **DataFrame with insample `models` columns for point predictions and probabilistic<br>predictions for all fitted `models`.    ** |"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "show_doc(NeuralForecast.predict, title_level=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "19a8923a-f4f3-4e60-b9b9-a7088fc9bff5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/markdown": [
       "---\n",
       "\n",
       "[source](https://github.com/Nixtla/neuralforecast/blob/main/neuralforecast/core.py#L372){target=\"_blank\" style=\"float:right; font-size:smaller\"}\n",
       "\n",
       "### NeuralForecast.cross_validation\n",
       "\n",
       ">      NeuralForecast.cross_validation\n",
       ">                                       (df:Optional[pandas.core.frame.DataFrame\n",
       ">                                       ]=None, static_df:Optional[pandas.core.f\n",
       ">                                       rame.DataFrame]=None, n_windows:int=1,\n",
       ">                                       step_size:int=1,\n",
       ">                                       val_size:Optional[int]=0,\n",
       ">                                       test_size:Optional[int]=None,\n",
       ">                                       sort_df:bool=True,\n",
       ">                                       use_init_models:bool=False,\n",
       ">                                       verbose:bool=False, **data_kwargs)\n",
       "\n",
       "Temporal Cross-Validation with core.NeuralForecast.\n",
       "\n",
       "`core.NeuralForecast`'s cross-validation efficiently fits a list of NeuralForecast \n",
       "models through multiple windows, in either chained or rolled manner.\n",
       "\n",
       "|    | **Type** | **Default** | **Details** |\n",
       "| -- | -------- | ----------- | ----------- |\n",
       "| df | Optional | None | DataFrame with columns [`unique_id`, `ds`, `y`] and exogenous variables.<br>If None, a previously stored dataset is required. |\n",
       "| static_df | Optional | None | DataFrame with columns [`unique_id`] and static exogenous. |\n",
       "| n_windows | int | 1 | Number of windows used for cross validation. |\n",
       "| step_size | int | 1 | Step size between each window. |\n",
       "| val_size | Optional | 0 | Length of validation size. If passed, set `n_windows=None`. |\n",
       "| test_size | Optional | None | Length of test size. If passed, set `n_windows=None`. |\n",
       "| sort_df | bool | True | Sort `df` before fitting. |\n",
       "| use_init_models | bool | False | Use initial model passed when object was instantiated. |\n",
       "| verbose | bool | False | Print processing steps. |\n",
       "| data_kwargs | kwargs |  | Extra arguments to be passed to the dataset within each model. |\n",
       "| **Returns** | **pandas.DataFrame** |  | **DataFrame with insample `models` columns for point predictions and probabilistic<br>predictions for all fitted `models`.    ** |"
      ],
      "text/plain": [
       "---\n",
       "\n",
       "[source](https://github.com/Nixtla/neuralforecast/blob/main/neuralforecast/core.py#L372){target=\"_blank\" style=\"float:right; font-size:smaller\"}\n",
       "\n",
       "### NeuralForecast.cross_validation\n",
       "\n",
       ">      NeuralForecast.cross_validation\n",
       ">                                       (df:Optional[pandas.core.frame.DataFrame\n",
       ">                                       ]=None, static_df:Optional[pandas.core.f\n",
       ">                                       rame.DataFrame]=None, n_windows:int=1,\n",
       ">                                       step_size:int=1,\n",
       ">                                       val_size:Optional[int]=0,\n",
       ">                                       test_size:Optional[int]=None,\n",
       ">                                       sort_df:bool=True,\n",
       ">                                       use_init_models:bool=False,\n",
       ">                                       verbose:bool=False, **data_kwargs)\n",
       "\n",
       "Temporal Cross-Validation with core.NeuralForecast.\n",
       "\n",
       "`core.NeuralForecast`'s cross-validation efficiently fits a list of NeuralForecast \n",
       "models through multiple windows, in either chained or rolled manner.\n",
       "\n",
       "|    | **Type** | **Default** | **Details** |\n",
       "| -- | -------- | ----------- | ----------- |\n",
       "| df | Optional | None | DataFrame with columns [`unique_id`, `ds`, `y`] and exogenous variables.<br>If None, a previously stored dataset is required. |\n",
       "| static_df | Optional | None | DataFrame with columns [`unique_id`] and static exogenous. |\n",
       "| n_windows | int | 1 | Number of windows used for cross validation. |\n",
       "| step_size | int | 1 | Step size between each window. |\n",
       "| val_size | Optional | 0 | Length of validation size. If passed, set `n_windows=None`. |\n",
       "| test_size | Optional | None | Length of test size. If passed, set `n_windows=None`. |\n",
       "| sort_df | bool | True | Sort `df` before fitting. |\n",
       "| use_init_models | bool | False | Use initial model passed when object was instantiated. |\n",
       "| verbose | bool | False | Print processing steps. |\n",
       "| data_kwargs | kwargs |  | Extra arguments to be passed to the dataset within each model. |\n",
       "| **Returns** | **pandas.DataFrame** |  | **DataFrame with insample `models` columns for point predictions and probabilistic<br>predictions for all fitted `models`.    ** |"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "show_doc(NeuralForecast.cross_validation, title_level=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "355df52b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/markdown": [
       "---\n",
       "\n",
       "[source](https://github.com/Nixtla/neuralforecast/blob/main/neuralforecast/core.py#L502){target=\"_blank\" style=\"float:right; font-size:smaller\"}\n",
       "\n",
       "### NeuralForecast.predict_insample\n",
       "\n",
       ">      NeuralForecast.predict_insample (step_size:int=1)\n",
       "\n",
       "Predict insample with core.NeuralForecast.\n",
       "\n",
       "`core.NeuralForecast`'s `predict_insample` uses stored fitted `models`\n",
       "to predict historic values of a time series from the stored dataframe.\n",
       "\n",
       "|    | **Type** | **Default** | **Details** |\n",
       "| -- | -------- | ----------- | ----------- |\n",
       "| step_size | int | 1 | Step size between each window. |\n",
       "| **Returns** | **pandas.DataFrame** |  | **DataFrame with insample predictions for all fitted `models`.    ** |"
      ],
      "text/plain": [
       "---\n",
       "\n",
       "[source](https://github.com/Nixtla/neuralforecast/blob/main/neuralforecast/core.py#L502){target=\"_blank\" style=\"float:right; font-size:smaller\"}\n",
       "\n",
       "### NeuralForecast.predict_insample\n",
       "\n",
       ">      NeuralForecast.predict_insample (step_size:int=1)\n",
       "\n",
       "Predict insample with core.NeuralForecast.\n",
       "\n",
       "`core.NeuralForecast`'s `predict_insample` uses stored fitted `models`\n",
       "to predict historic values of a time series from the stored dataframe.\n",
       "\n",
       "|    | **Type** | **Default** | **Details** |\n",
       "| -- | -------- | ----------- | ----------- |\n",
       "| step_size | int | 1 | Step size between each window. |\n",
       "| **Returns** | **pandas.DataFrame** |  | **DataFrame with insample predictions for all fitted `models`.    ** |"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "show_doc(NeuralForecast.predict_insample, title_level=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "93155738-b40f-43d3-ba76-d345bf2583d5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/markdown": [
       "---\n",
       "\n",
       "[source](https://github.com/Nixtla/neuralforecast/blob/main/neuralforecast/core.py#L596){target=\"_blank\" style=\"float:right; font-size:smaller\"}\n",
       "\n",
       "### NeuralForecast.save\n",
       "\n",
       ">      NeuralForecast.save (path:str, model_index:Optional[List]=None,\n",
       ">                           save_dataset:bool=True, overwrite:bool=False)\n",
       "\n",
       "Save NeuralForecast core class.\n",
       "\n",
       "`core.NeuralForecast`'s method to save current status of models, dataset, and configuration.\n",
       "Note that by default the `models` are not saving training checkpoints to save disk memory,\n",
       "to get them change the individual model `**trainer_kwargs` to include `enable_checkpointing=True`.\n",
       "\n",
       "|    | **Type** | **Default** | **Details** |\n",
       "| -- | -------- | ----------- | ----------- |\n",
       "| path | str |  | Directory to save current status. |\n",
       "| model_index | Optional | None | List to specify which models from list of self.models to save. |\n",
       "| save_dataset | bool | True | Whether to save dataset or not. |\n",
       "| overwrite | bool | False | Whether to overwrite files or not. |"
      ],
      "text/plain": [
       "---\n",
       "\n",
       "[source](https://github.com/Nixtla/neuralforecast/blob/main/neuralforecast/core.py#L596){target=\"_blank\" style=\"float:right; font-size:smaller\"}\n",
       "\n",
       "### NeuralForecast.save\n",
       "\n",
       ">      NeuralForecast.save (path:str, model_index:Optional[List]=None,\n",
       ">                           save_dataset:bool=True, overwrite:bool=False)\n",
       "\n",
       "Save NeuralForecast core class.\n",
       "\n",
       "`core.NeuralForecast`'s method to save current status of models, dataset, and configuration.\n",
       "Note that by default the `models` are not saving training checkpoints to save disk memory,\n",
       "to get them change the individual model `**trainer_kwargs` to include `enable_checkpointing=True`.\n",
       "\n",
       "|    | **Type** | **Default** | **Details** |\n",
       "| -- | -------- | ----------- | ----------- |\n",
       "| path | str |  | Directory to save current status. |\n",
       "| model_index | Optional | None | List to specify which models from list of self.models to save. |\n",
       "| save_dataset | bool | True | Whether to save dataset or not. |\n",
       "| overwrite | bool | False | Whether to overwrite files or not. |"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "show_doc(NeuralForecast.save, title_level=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "0e915796-173c-4400-812f-c6351d5df3be",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/markdown": [
       "---\n",
       "\n",
       "[source](https://github.com/Nixtla/neuralforecast/blob/main/neuralforecast/core.py#L676){target=\"_blank\" style=\"float:right; font-size:smaller\"}\n",
       "\n",
       "### NeuralForecast.load\n",
       "\n",
       ">      NeuralForecast.load (path, verbose=False, **kwargs)\n",
       "\n",
       "Load NeuralForecast\n",
       "\n",
       "`core.NeuralForecast`'s method to load checkpoint from path.\n",
       "\n",
       "|    | **Type** | **Default** | **Details** |\n",
       "| -- | -------- | ----------- | ----------- |\n",
       "| path | str |  | Directory to save current status. |\n",
       "| verbose | bool | False |  |\n",
       "| kwargs |  |  | Additional keyword arguments to be passed to the function<br>`load_from_checkpoint`. |\n",
       "| **Returns** | **NeuralForecast** |  | **Instantiated `NeuralForecast` class.** |"
      ],
      "text/plain": [
       "---\n",
       "\n",
       "[source](https://github.com/Nixtla/neuralforecast/blob/main/neuralforecast/core.py#L676){target=\"_blank\" style=\"float:right; font-size:smaller\"}\n",
       "\n",
       "### NeuralForecast.load\n",
       "\n",
       ">      NeuralForecast.load (path, verbose=False, **kwargs)\n",
       "\n",
       "Load NeuralForecast\n",
       "\n",
       "`core.NeuralForecast`'s method to load checkpoint from path.\n",
       "\n",
       "|    | **Type** | **Default** | **Details** |\n",
       "| -- | -------- | ----------- | ----------- |\n",
       "| path | str |  | Directory to save current status. |\n",
       "| verbose | bool | False |  |\n",
       "| kwargs |  |  | Additional keyword arguments to be passed to the function<br>`load_from_checkpoint`. |\n",
       "| **Returns** | **NeuralForecast** |  | **Instantiated `NeuralForecast` class.** |"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "show_doc(NeuralForecast.load, title_level=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "b534d29d-eecc-43ba-8468-c23305fa24a2",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "import matplotlib.pyplot as plt\n",
    "import pytorch_lightning as pl\n",
    "\n",
    "from ray import tune\n",
    "\n",
    "from neuralforecast.auto import (\n",
    "    AutoMLP, AutoNBEATS, \n",
    "    AutoRNN, AutoTCN, AutoDilatedRNN,\n",
    ")\n",
    "\n",
    "from neuralforecast.models.rnn import RNN\n",
    "from neuralforecast.models.tcn import TCN\n",
    "from neuralforecast.models.deepar import DeepAR\n",
    "from neuralforecast.models.dilated_rnn import DilatedRNN\n",
    "\n",
    "from neuralforecast.models.mlp import MLP\n",
    "from neuralforecast.models.nhits import NHITS\n",
    "from neuralforecast.models.nbeats import NBEATS\n",
    "from neuralforecast.models.nbeatsx import NBEATSx\n",
    "\n",
    "from neuralforecast.models.tft import TFT\n",
    "from neuralforecast.models.vanillatransformer import VanillaTransformer\n",
    "from neuralforecast.models.informer import Informer\n",
    "from neuralforecast.models.autoformer import Autoformer\n",
    "\n",
    "from neuralforecast.models.stemgnn import StemGNN\n",
    "\n",
    "from neuralforecast.losses.pytorch import MQLoss, MAE, MSE\n",
    "from neuralforecast.utils import AirPassengersDF, AirPassengersPanel, AirPassengersStatic"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "6fd1507c",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "AirPassengersPanel_train = AirPassengersPanel[AirPassengersPanel['ds'] < AirPassengersPanel['ds'].values[-12]].reset_index(drop=True)\n",
    "AirPassengersPanel_test = AirPassengersPanel[AirPassengersPanel['ds'] >= AirPassengersPanel['ds'].values[-12]].reset_index(drop=True)\n",
    "AirPassengersPanel_test['y'] = np.nan\n",
    "AirPassengersPanel_test['y_[lag12]'] = np.nan"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "e2e35f8f",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Global seed set to 1\n"
     ]
    }
   ],
   "source": [
    "#| hide\n",
    "# Unitest for early stopping without val_size protection\n",
    "models = [\n",
    "    NHITS(h=12, input_size=12, max_steps=1, early_stop_patience_steps=5)\n",
    "]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "test_fail(nf.fit,\n",
    "          contains='Set val_size>0 if early stopping is enabled.',\n",
    "          args=(AirPassengersPanel_train,))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "14ae4692",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Global seed set to 1\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "80627d9c6ef14be3b5894d3d89fb9d41",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "78a2760b418d4064b9ad957cb67bf8d0",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "39f20927abbf4c88af27062b3dbb0913",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d1f916be5e1241d38f4e302b8e376e54",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Predicting: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "WARNING: Deleting previously fitted models.\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "7673ed67188645d695bf130cabbeb1d3",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "a876b2538d9744e6a4c2a21336ea8ae2",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "864aa7e0506a4bcb9389110d5973cb71",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "08c47d64d3ef4e189c90a1bb8e4fb4a0",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Predicting: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "WARNING: Deleting previously fitted models.\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "274816df4dff465ab19a64db768381e5",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "75ab23f1b00e4fa482de0c8ecc815531",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "012a2d8126d045a5a4428f7e9474499c",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "810c210ed35c4f0ba1336bdae5996e85",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Predicting: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "WARNING: Deleting previously fitted models.\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c47772862b604c5ea7fa5a2654d23c85",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "52f130a8321f4fc886f707b87d48e95f",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0a299aa10b7d4ea18b1dd966654b31b4",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "68e582fa44694da6a74600b3644d214e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Predicting: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#| hide\n",
    "# test fit+cross_validation behaviour\n",
    "models = [NHITS(h=12, input_size=24, max_steps=10)]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "nf.fit(AirPassengersPanel_train)\n",
    "init_fcst = nf.predict()\n",
    "init_cv = nf.cross_validation(AirPassengersPanel_train, use_init_models=True)\n",
    "after_cv = nf.cross_validation(AirPassengersPanel_train, use_init_models=True)\n",
    "nf.fit(AirPassengersPanel_train, use_init_models=True)\n",
    "after_fcst = nf.predict()\n",
    "test_eq(init_cv, after_cv)\n",
    "test_eq(init_fcst, after_fcst)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "f1b34d37-29b0-49d4-9c7b-cb8add7ce9cf",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Global seed set to 1\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "1fbbacdb0df046aeaa5a972e7ce3bd3a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "2be9c40d72764783a642bf73c1f2177c",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "508509c4522644f3abd9c8ea74c0be70",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "bcd2cccac6e24ac983f23dfc2718688e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Predicting: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#| hide\n",
    "# test futr_df contents\n",
    "models = [NHITS(h=6, input_size=24, max_steps=10, hist_exog_list=['trend'], futr_exog_list=['trend'])]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "nf.fit(AirPassengersPanel_train)\n",
    "# not enough rows in futr_df raises an error\n",
    "test_fail(lambda: nf.predict(futr_df=AirPassengersPanel_test.head()), contains='must have one row per id and ds')\n",
    "# extra rows issues a warning\n",
    "with warnings.catch_warnings(record=True) as issued_warnings:\n",
    "    warnings.simplefilter('always', UserWarning)\n",
    "    nf.predict(futr_df=AirPassengersPanel_test)\n",
    "assert any('Dropped 12 unused rows' in str(w.message) for w in issued_warnings)    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "1e78b113",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Global seed set to 1\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8ab51ab7edae4c348805891bdd69a5b9",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "75d053ca1fdd439c840ba3e2e6944c52",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "38a8cee1b36a4f12ac6352132311683b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#| hide\n",
    "# Test inplace model fitting\n",
    "models = [MLP(h=12, input_size=12, max_steps=1, scaler_type='robust')]\n",
    "initial_weights = models[0].mlp[0].weight.detach().clone()\n",
    "fcst = NeuralForecast(models=models, freq='M')\n",
    "fcst.fit(df=AirPassengersPanel_train, static_df=AirPassengersStatic, use_init_models=True)\n",
    "after_weights = fcst.models_init[0].mlp[0].weight.detach().clone()\n",
    "assert np.allclose(initial_weights, after_weights), 'init models should not be modified'\n",
    "assert len(fcst.models[0].train_trajectories)>0, 'models stored trajectories should not be empty'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "340dd8a9",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Global seed set to 1\n",
      "Global seed set to 1\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "da4016ff33d14587b27b45039922c4f5",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "5c464f3562c24c5390db0692b04572be",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d6cda51bc76f4d07bc7390fc011c4831",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8944a6f158d34884b3ead628bc34c5b3",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Predicting: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "19b10a9248834df4a706bd4e4d5a2f5d",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8f80b95c57364d939db76bad8dbbed1c",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d72a6667c2c944c285b2a91fa094954f",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "66a9af182b3b4c90a08a75348f491577",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Predicting: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "WARNING: Predict insample might not provide accurate predictions for                       recurrent model RNN class yet due to scaling.\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "f68e0f707afa4e90afd488aa74dbce0b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Predicting: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "7753babe6121442dbf4846b4393cc837",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Predicting: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#| hide\n",
    "# Test predict_insample\n",
    "test_size = 12\n",
    "n_series = 2\n",
    "h = 12\n",
    "\n",
    "config = {'input_size': tune.choice([12, 24]), \n",
    "          'hidden_size': 128,\n",
    "          'max_steps': 1,\n",
    "          'val_check_steps': 1,\n",
    "          'step_size': 12}\n",
    "\n",
    "models = [\n",
    "    NHITS(h=h, input_size=24, loss=MQLoss(level=[80]), max_steps=1, alias='NHITS', scaler_type=None),\n",
    "    #AutoMLP(h=12, config=config, cpus=1, num_samples=1),\n",
    "    RNN(h=h, input_size=-1, loss=MAE(), max_steps=1, alias='RNN', scaler_type=None),\n",
    "    ]\n",
    "\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "cv = nf.cross_validation(df=AirPassengersPanel_train, static_df=AirPassengersStatic, val_size=0, test_size=test_size, n_windows=None)\n",
    "\n",
    "forecasts = nf.predict_insample(step_size=1)\n",
    "\n",
    "expected_size = n_series*((len(AirPassengersPanel_train)//n_series-test_size)-h+1)*h\n",
    "assert len(forecasts) == expected_size, 'Shape mistmach in predict_insample'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "1d6bbc2c-d38f-4cec-a3ef-15164852479f",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Global seed set to 1\n",
      "Global seed set to 1\n",
      "Global seed set to 1\n",
      "Global seed set to 1\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "66d84982b1974150a68f937c28a57884",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "859b130a9b8f41a5946d5d52b245f09f",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "b7280323ca284600bd136ba55a6a778e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "38990d9df346442599aa3bc5e722f090",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "17990bdc4ea64176972adda42491906a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d66d796935494828b2bd96ed1cc06fe6",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ae689e11862c4cc5b4a400b7aecec0e7",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "55a2910041f54cd6b18167d276da3316",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "572c549627ad4b1d8a028a4d0a4de86b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "6fd9875c4d14496ca37418e25f702113",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "61914adb7fa14fe2b23081f1d8aa3aaf",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "7df6038e20a544cb9de9ebac3a705211",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "f00abe161a5546b78b4c5b5cb6964588",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Predicting: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d580bfde6c3b445da461722782bc91ca",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Predicting: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "80e50dbbc2994ebead3c808e89c8ef0c",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Predicting: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "a67c9eda3bc0443b89e6db40b349920a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Predicting: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#| hide\n",
    "# tests aliases\n",
    "config_drnn = {'input_size': tune.choice([-1]), \n",
    "               'encoder_hidden_size': tune.choice([5, 10]),\n",
    "               'max_steps': 1,\n",
    "               'val_check_steps': 1,\n",
    "               'step_size': 1}\n",
    "models = [\n",
    "    # test Auto\n",
    "    #AutoDilatedRNN(h=12, config=config_drnn, cpus=1, num_samples=2, alias='AutoDIL'),\n",
    "    # test BaseWindows\n",
    "    NHITS(h=12, input_size=24, loss=MQLoss(level=[80]), max_steps=1, alias='NHITSMQ'),\n",
    "    # test BaseRecurrent\n",
    "    RNN(h=12, input_size=-1, encoder_hidden_size=10, max_steps=1,\n",
    "            stat_exog_list=['airline1'],\n",
    "            futr_exog_list=['trend'], hist_exog_list=['y_[lag12]'], alias='MyRNN'),\n",
    "    # test BaseMultivariate\n",
    "    StemGNN(h=12, input_size=24, n_series=2, max_steps=1, scaler_type='robust', alias='StemMulti'),\n",
    "    # test model without alias\n",
    "    NHITS(h=12, input_size=24, max_steps=1),\n",
    "]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "nf.fit(df=AirPassengersPanel_train, static_df=AirPassengersStatic)\n",
    "forecasts = nf.predict(futr_df=AirPassengersPanel_test)\n",
    "test_eq(\n",
    "    forecasts.columns.to_list(),\n",
    "    #['ds', 'AutoDIL', 'NHITSMQ-median', 'NHITSMQ-lo-80', 'NHITSMQ-hi-80', 'MyRNN', 'StemMulti', 'NHITS']\n",
    "    ['ds', 'NHITSMQ-median', 'NHITSMQ-lo-80', 'NHITSMQ-hi-80', 'MyRNN', 'StemMulti', 'NHITS']\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "0d3779a6-2d03-4ac3-9f01-8bd5cb306845",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Global seed set to 1\n",
      "Global seed set to 1\n",
      "Global seed set to 1\n",
      "Global seed set to 1\n",
      "Global seed set to 1\n",
      "Global seed set to 1\n",
      "Global seed set to 1\n",
      "Global seed set to 1\n",
      "Global seed set to 1\n",
      "Global seed set to 1\n",
      "Global seed set to 1\n",
      "Global seed set to 1\n",
      "Global seed set to 1\n",
      "Global seed set to 1\n",
      "Global seed set to 1\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "266d159172114e018474950509a7de99",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0cc2cd381bc743bda176b889dbb3a170",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "f0a2d305c2d94cdc8036356336394a29",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "aa3f7d787f6c436a93e929917068039e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0cc1bfb1f8674903b628469e0d9c4565",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "fadb0ad403f6476bb33caefa7fec0ee3",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "6ffc250a1e244a518886b754dd7d907b",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c9177ab5c2ac4124b7daf3183bd2a304",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "24d074ebd2894eb8bb68f923fdde14cd",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "56ef26b002a44d179863b7321c059e9f",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "5ff83ad3992646378eeaaf46da922169",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "a05f22e33abf4e1493ac75c69c48234a",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e70a5475e6874a088575982fd2f623f7",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "1e22f0b6755941c8b1eb36cb9a9c7cb4",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "abd3e2f10ebe441b937f10d3d9ec1ea0",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "e6a357e62ee046e1a65230ddd1ed197f",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "db02ea8d87a641758dd658958e427096",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "f0e45630855640e7bdcc52da4ff4c8c1",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "85345e00478740f58a8eed84522bc810",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "f54178b24b0045b3b60547ca6904fea7",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "95da851251064326a6fd38ec05b5698d",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "075c743f080146999c7946955abb1e67",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ebe69ecac39040438979a22fd01daea3",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "787e31d3f1cf41ad8de11725edc75b5e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "2f7dd76292c44764b3cf60de8db6c2b2",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "a8a8ce5f26a24ee3bc559fd9e84e84c7",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "25dccff5162d4ca5a915603c800f13a8",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "852ce1043ae547858823345396b27f09",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "28dd150858894d5f89721b68b1ffc26c",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "041b5c7e546640b48fc820d7bd5d2ebe",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "baf7c8c2803547bfa919c8dd5678df2d",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0adc533a5b2a45748041e262ffad99c4",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "f5fb20ad0c374d8387a69326f88bed3d",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0d1cc1d6937e4f58b11c61395de52178",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "30923eda1fbd49a9bb7eed460e2e52ac",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "de8cd9e2178c4427937545de51ad213e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c27f615cdff544228439c3e4b5e55854",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "6fc34621156a4659b8d2e27a7edd520e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "4b685be3251e450c920b57f08287eb62",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "197613b0aed2495c872a328514b35946",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "3f85a21de97c4a47aa4cbce9ed8cafc9",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "7eaeb0b76197486d9aec4d92c27a5443",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "7ae1b76f6e324bd79e91cb577b6d3ddb",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Sanity Checking: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "cd1c26c368834852b03d5675f2da7efe",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Training: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d0217621aebf4cd080b319be1d7c1bc4",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Validation: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "9922c6178151421b899009fdbff1e491",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Predicting: 0it [00:00, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "ename": "RuntimeError",
     "evalue": "Expected all tensors to be on the same device, but found at least two devices, cuda:0 and cpu!",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mRuntimeError\u001b[0m                              Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[28], line 52\u001b[0m\n\u001b[1;32m     15\u001b[0m fcst \u001b[39m=\u001b[39m NeuralForecast(\n\u001b[1;32m     16\u001b[0m     models\u001b[39m=\u001b[39m[\n\u001b[1;32m     17\u001b[0m         \u001b[39m#AutoDilatedRNN(h=12, config=config_drnn, cpus=1, num_samples=2),\u001b[39;00m\n\u001b[0;32m   (...)\u001b[0m\n\u001b[1;32m     49\u001b[0m     freq\u001b[39m=\u001b[39m\u001b[39m'\u001b[39m\u001b[39mM\u001b[39m\u001b[39m'\u001b[39m\n\u001b[1;32m     50\u001b[0m )\n\u001b[1;32m     51\u001b[0m fcst\u001b[39m.\u001b[39mfit(df\u001b[39m=\u001b[39mAirPassengersPanel_train, static_df\u001b[39m=\u001b[39mAirPassengersStatic)\n\u001b[0;32m---> 52\u001b[0m forecasts \u001b[39m=\u001b[39m fcst\u001b[39m.\u001b[39;49mpredict(futr_df\u001b[39m=\u001b[39;49mAirPassengersPanel_test)\n\u001b[1;32m     53\u001b[0m forecasts\n",
      "Cell \u001b[0;32mIn[12], line 189\u001b[0m, in \u001b[0;36mNeuralForecast.predict\u001b[0;34m(self, df, static_df, futr_df, sort_df, verbose, **data_kwargs)\u001b[0m\n\u001b[1;32m    187\u001b[0m old_test_size \u001b[39m=\u001b[39m model\u001b[39m.\u001b[39mget_test_size()\n\u001b[1;32m    188\u001b[0m model\u001b[39m.\u001b[39mset_test_size(\u001b[39mself\u001b[39m\u001b[39m.\u001b[39mh) \u001b[39m# To predict h steps ahead\u001b[39;00m\n\u001b[0;32m--> 189\u001b[0m model_fcsts \u001b[39m=\u001b[39m model\u001b[39m.\u001b[39;49mpredict(dataset\u001b[39m=\u001b[39;49mdataset, \u001b[39m*\u001b[39;49m\u001b[39m*\u001b[39;49mdata_kwargs)\n\u001b[1;32m    190\u001b[0m \u001b[39m# Append predictions in memory placeholder\u001b[39;00m\n\u001b[1;32m    191\u001b[0m output_length \u001b[39m=\u001b[39m \u001b[39mlen\u001b[39m(model\u001b[39m.\u001b[39mloss\u001b[39m.\u001b[39moutput_names)\n",
      "File \u001b[0;32m/opt/conda/envs/pytorch/lib/python3.10/site-packages/neuralforecast/common/_base_windows.py:786\u001b[0m, in \u001b[0;36mBaseWindows.predict\u001b[0;34m(self, dataset, test_size, step_size, random_seed, **data_module_kwargs)\u001b[0m\n\u001b[1;32m    783\u001b[0m     pred_trainer_kwargs[\u001b[39m\"\u001b[39m\u001b[39mdevices\u001b[39m\u001b[39m\"\u001b[39m] \u001b[39m=\u001b[39m [\u001b[39m0\u001b[39m]\n\u001b[1;32m    785\u001b[0m trainer \u001b[39m=\u001b[39m pl\u001b[39m.\u001b[39mTrainer(\u001b[39m*\u001b[39m\u001b[39m*\u001b[39mpred_trainer_kwargs)\n\u001b[0;32m--> 786\u001b[0m fcsts \u001b[39m=\u001b[39m trainer\u001b[39m.\u001b[39;49mpredict(\u001b[39mself\u001b[39;49m, datamodule\u001b[39m=\u001b[39;49mdatamodule)\n\u001b[1;32m    787\u001b[0m fcsts \u001b[39m=\u001b[39m torch\u001b[39m.\u001b[39mvstack(fcsts)\u001b[39m.\u001b[39mnumpy()\u001b[39m.\u001b[39mflatten()\n\u001b[1;32m    788\u001b[0m fcsts \u001b[39m=\u001b[39m fcsts\u001b[39m.\u001b[39mreshape(\u001b[39m-\u001b[39m\u001b[39m1\u001b[39m, \u001b[39mlen\u001b[39m(\u001b[39mself\u001b[39m\u001b[39m.\u001b[39mloss\u001b[39m.\u001b[39moutput_names))\n",
      "File \u001b[0;32m/opt/conda/envs/pytorch/lib/python3.10/site-packages/pytorch_lightning/trainer/trainer.py:852\u001b[0m, in \u001b[0;36mTrainer.predict\u001b[0;34m(self, model, dataloaders, datamodule, return_predictions, ckpt_path)\u001b[0m\n\u001b[1;32m    850\u001b[0m     \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mstrategy\u001b[39m.\u001b[39m_lightning_module \u001b[39m=\u001b[39m model\n\u001b[1;32m    851\u001b[0m _verify_strategy_supports_compile(\u001b[39mself\u001b[39m\u001b[39m.\u001b[39mlightning_module, \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mstrategy)\n\u001b[0;32m--> 852\u001b[0m \u001b[39mreturn\u001b[39;00m call\u001b[39m.\u001b[39;49m_call_and_handle_interrupt(\n\u001b[1;32m    853\u001b[0m     \u001b[39mself\u001b[39;49m, \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_predict_impl, model, dataloaders, datamodule, return_predictions, ckpt_path\n\u001b[1;32m    854\u001b[0m )\n",
      "File \u001b[0;32m/opt/conda/envs/pytorch/lib/python3.10/site-packages/pytorch_lightning/trainer/call.py:43\u001b[0m, in \u001b[0;36m_call_and_handle_interrupt\u001b[0;34m(trainer, trainer_fn, *args, **kwargs)\u001b[0m\n\u001b[1;32m     41\u001b[0m     \u001b[39mif\u001b[39;00m trainer\u001b[39m.\u001b[39mstrategy\u001b[39m.\u001b[39mlauncher \u001b[39mis\u001b[39;00m \u001b[39mnot\u001b[39;00m \u001b[39mNone\u001b[39;00m:\n\u001b[1;32m     42\u001b[0m         \u001b[39mreturn\u001b[39;00m trainer\u001b[39m.\u001b[39mstrategy\u001b[39m.\u001b[39mlauncher\u001b[39m.\u001b[39mlaunch(trainer_fn, \u001b[39m*\u001b[39margs, trainer\u001b[39m=\u001b[39mtrainer, \u001b[39m*\u001b[39m\u001b[39m*\u001b[39mkwargs)\n\u001b[0;32m---> 43\u001b[0m     \u001b[39mreturn\u001b[39;00m trainer_fn(\u001b[39m*\u001b[39;49margs, \u001b[39m*\u001b[39;49m\u001b[39m*\u001b[39;49mkwargs)\n\u001b[1;32m     45\u001b[0m \u001b[39mexcept\u001b[39;00m _TunerExitException:\n\u001b[1;32m     46\u001b[0m     _call_teardown_hook(trainer)\n",
      "File \u001b[0;32m/opt/conda/envs/pytorch/lib/python3.10/site-packages/pytorch_lightning/trainer/trainer.py:894\u001b[0m, in \u001b[0;36mTrainer._predict_impl\u001b[0;34m(self, model, dataloaders, datamodule, return_predictions, ckpt_path)\u001b[0m\n\u001b[1;32m    889\u001b[0m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_data_connector\u001b[39m.\u001b[39mattach_data(model, predict_dataloaders\u001b[39m=\u001b[39mdataloaders, datamodule\u001b[39m=\u001b[39mdatamodule)\n\u001b[1;32m    891\u001b[0m ckpt_path \u001b[39m=\u001b[39m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_checkpoint_connector\u001b[39m.\u001b[39m_select_ckpt_path(\n\u001b[1;32m    892\u001b[0m     \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mstate\u001b[39m.\u001b[39mfn, ckpt_path, model_provided\u001b[39m=\u001b[39mmodel_provided, model_connected\u001b[39m=\u001b[39m\u001b[39mself\u001b[39m\u001b[39m.\u001b[39mlightning_module \u001b[39mis\u001b[39;00m \u001b[39mnot\u001b[39;00m \u001b[39mNone\u001b[39;00m\n\u001b[1;32m    893\u001b[0m )\n\u001b[0;32m--> 894\u001b[0m results \u001b[39m=\u001b[39m \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_run(model, ckpt_path\u001b[39m=\u001b[39;49mckpt_path)\n\u001b[1;32m    896\u001b[0m \u001b[39massert\u001b[39;00m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mstate\u001b[39m.\u001b[39mstopped\n\u001b[1;32m    897\u001b[0m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mpredicting \u001b[39m=\u001b[39m \u001b[39mFalse\u001b[39;00m\n",
      "File \u001b[0;32m/opt/conda/envs/pytorch/lib/python3.10/site-packages/pytorch_lightning/trainer/trainer.py:980\u001b[0m, in \u001b[0;36mTrainer._run\u001b[0;34m(self, model, ckpt_path)\u001b[0m\n\u001b[1;32m    975\u001b[0m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_signal_connector\u001b[39m.\u001b[39mregister_signal_handlers()\n\u001b[1;32m    977\u001b[0m \u001b[39m# ----------------------------\u001b[39;00m\n\u001b[1;32m    978\u001b[0m \u001b[39m# RUN THE TRAINER\u001b[39;00m\n\u001b[1;32m    979\u001b[0m \u001b[39m# ----------------------------\u001b[39;00m\n\u001b[0;32m--> 980\u001b[0m results \u001b[39m=\u001b[39m \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_run_stage()\n\u001b[1;32m    982\u001b[0m \u001b[39m# ----------------------------\u001b[39;00m\n\u001b[1;32m    983\u001b[0m \u001b[39m# POST-Training CLEAN UP\u001b[39;00m\n\u001b[1;32m    984\u001b[0m \u001b[39m# ----------------------------\u001b[39;00m\n\u001b[1;32m    985\u001b[0m log\u001b[39m.\u001b[39mdebug(\u001b[39mf\u001b[39m\u001b[39m\"\u001b[39m\u001b[39m{\u001b[39;00m\u001b[39mself\u001b[39m\u001b[39m.\u001b[39m\u001b[39m__class__\u001b[39m\u001b[39m.\u001b[39m\u001b[39m__name__\u001b[39m\u001b[39m}\u001b[39;00m\u001b[39m: trainer tearing down\u001b[39m\u001b[39m\"\u001b[39m)\n",
      "File \u001b[0;32m/opt/conda/envs/pytorch/lib/python3.10/site-packages/pytorch_lightning/trainer/trainer.py:1018\u001b[0m, in \u001b[0;36mTrainer._run_stage\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m   1016\u001b[0m     \u001b[39mreturn\u001b[39;00m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_evaluation_loop\u001b[39m.\u001b[39mrun()\n\u001b[1;32m   1017\u001b[0m \u001b[39mif\u001b[39;00m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mpredicting:\n\u001b[0;32m-> 1018\u001b[0m     \u001b[39mreturn\u001b[39;00m \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49mpredict_loop\u001b[39m.\u001b[39;49mrun()\n\u001b[1;32m   1019\u001b[0m \u001b[39mif\u001b[39;00m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mtraining:\n\u001b[1;32m   1020\u001b[0m     \u001b[39mwith\u001b[39;00m isolate_rng():\n",
      "File \u001b[0;32m/opt/conda/envs/pytorch/lib/python3.10/site-packages/pytorch_lightning/loops/utilities.py:181\u001b[0m, in \u001b[0;36m_no_grad_context.<locals>._decorator\u001b[0;34m(self, *args, **kwargs)\u001b[0m\n\u001b[1;32m    179\u001b[0m     context_manager \u001b[39m=\u001b[39m torch\u001b[39m.\u001b[39mno_grad\n\u001b[1;32m    180\u001b[0m \u001b[39mwith\u001b[39;00m context_manager():\n\u001b[0;32m--> 181\u001b[0m     \u001b[39mreturn\u001b[39;00m loop_run(\u001b[39mself\u001b[39;49m, \u001b[39m*\u001b[39;49margs, \u001b[39m*\u001b[39;49m\u001b[39m*\u001b[39;49mkwargs)\n",
      "File \u001b[0;32m/opt/conda/envs/pytorch/lib/python3.10/site-packages/pytorch_lightning/loops/prediction_loop.py:112\u001b[0m, in \u001b[0;36m_PredictionLoop.run\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    110\u001b[0m     batch, batch_idx, dataloader_idx \u001b[39m=\u001b[39m \u001b[39mnext\u001b[39m(data_fetcher)\n\u001b[1;32m    111\u001b[0m     \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mbatch_progress\u001b[39m.\u001b[39mis_last_batch \u001b[39m=\u001b[39m data_fetcher\u001b[39m.\u001b[39mdone\n\u001b[0;32m--> 112\u001b[0m     \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49m_predict_step(batch, batch_idx, dataloader_idx)\n\u001b[1;32m    113\u001b[0m \u001b[39mexcept\u001b[39;00m \u001b[39mStopIteration\u001b[39;00m:\n\u001b[1;32m    114\u001b[0m     \u001b[39m# this needs to wrap the `*_step` call too (not just `next`) for `dataloader_iter` support\u001b[39;00m\n\u001b[1;32m    115\u001b[0m     \u001b[39mbreak\u001b[39;00m\n",
      "File \u001b[0;32m/opt/conda/envs/pytorch/lib/python3.10/site-packages/pytorch_lightning/loops/prediction_loop.py:229\u001b[0m, in \u001b[0;36m_PredictionLoop._predict_step\u001b[0;34m(self, batch, batch_idx, dataloader_idx)\u001b[0m\n\u001b[1;32m    226\u001b[0m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mbatch_progress\u001b[39m.\u001b[39mincrement_started()\n\u001b[1;32m    228\u001b[0m \u001b[39m# configure step_kwargs\u001b[39;00m\n\u001b[0;32m--> 229\u001b[0m predictions \u001b[39m=\u001b[39m call\u001b[39m.\u001b[39;49m_call_strategy_hook(trainer, \u001b[39m\"\u001b[39;49m\u001b[39mpredict_step\u001b[39;49m\u001b[39m\"\u001b[39;49m, \u001b[39m*\u001b[39;49mstep_kwargs\u001b[39m.\u001b[39;49mvalues())\n\u001b[1;32m    231\u001b[0m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mbatch_progress\u001b[39m.\u001b[39mincrement_processed()\n\u001b[1;32m    233\u001b[0m \u001b[39mif\u001b[39;00m predictions \u001b[39mis\u001b[39;00m \u001b[39mNone\u001b[39;00m:\n",
      "File \u001b[0;32m/opt/conda/envs/pytorch/lib/python3.10/site-packages/pytorch_lightning/trainer/call.py:293\u001b[0m, in \u001b[0;36m_call_strategy_hook\u001b[0;34m(trainer, hook_name, *args, **kwargs)\u001b[0m\n\u001b[1;32m    290\u001b[0m     \u001b[39mreturn\u001b[39;00m \u001b[39mNone\u001b[39;00m\n\u001b[1;32m    292\u001b[0m \u001b[39mwith\u001b[39;00m trainer\u001b[39m.\u001b[39mprofiler\u001b[39m.\u001b[39mprofile(\u001b[39mf\u001b[39m\u001b[39m\"\u001b[39m\u001b[39m[Strategy]\u001b[39m\u001b[39m{\u001b[39;00mtrainer\u001b[39m.\u001b[39mstrategy\u001b[39m.\u001b[39m\u001b[39m__class__\u001b[39m\u001b[39m.\u001b[39m\u001b[39m__name__\u001b[39m\u001b[39m}\u001b[39;00m\u001b[39m.\u001b[39m\u001b[39m{\u001b[39;00mhook_name\u001b[39m}\u001b[39;00m\u001b[39m\"\u001b[39m):\n\u001b[0;32m--> 293\u001b[0m     output \u001b[39m=\u001b[39m fn(\u001b[39m*\u001b[39;49margs, \u001b[39m*\u001b[39;49m\u001b[39m*\u001b[39;49mkwargs)\n\u001b[1;32m    295\u001b[0m \u001b[39m# restore current_fx when nested context\u001b[39;00m\n\u001b[1;32m    296\u001b[0m pl_module\u001b[39m.\u001b[39m_current_fx_name \u001b[39m=\u001b[39m prev_fx_name\n",
      "File \u001b[0;32m/opt/conda/envs/pytorch/lib/python3.10/site-packages/pytorch_lightning/strategies/strategy.py:413\u001b[0m, in \u001b[0;36mStrategy.predict_step\u001b[0;34m(self, *args, **kwargs)\u001b[0m\n\u001b[1;32m    411\u001b[0m \u001b[39mwith\u001b[39;00m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mprecision_plugin\u001b[39m.\u001b[39mpredict_step_context():\n\u001b[1;32m    412\u001b[0m     \u001b[39massert\u001b[39;00m \u001b[39misinstance\u001b[39m(\u001b[39mself\u001b[39m\u001b[39m.\u001b[39mmodel, PredictStep)\n\u001b[0;32m--> 413\u001b[0m     \u001b[39mreturn\u001b[39;00m \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49mmodel\u001b[39m.\u001b[39;49mpredict_step(\u001b[39m*\u001b[39;49margs, \u001b[39m*\u001b[39;49m\u001b[39m*\u001b[39;49mkwargs)\n",
      "File \u001b[0;32m/opt/conda/envs/pytorch/lib/python3.10/site-packages/neuralforecast/models/deepar.py:401\u001b[0m, in \u001b[0;36mDeepAR.predict_step\u001b[0;34m(self, batch, batch_idx)\u001b[0m\n\u001b[1;32m    392\u001b[0m windows_batch \u001b[39m=\u001b[39m \u001b[39mdict\u001b[39m(\n\u001b[1;32m    393\u001b[0m     insample_y\u001b[39m=\u001b[39minsample_y,  \u001b[39m# [Ws, L]\u001b[39;00m\n\u001b[1;32m    394\u001b[0m     insample_mask\u001b[39m=\u001b[39minsample_mask,  \u001b[39m# [Ws, L]\u001b[39;00m\n\u001b[0;32m   (...)\u001b[0m\n\u001b[1;32m    397\u001b[0m     temporal_cols\u001b[39m=\u001b[39mbatch[\u001b[39m\"\u001b[39m\u001b[39mtemporal_cols\u001b[39m\u001b[39m\"\u001b[39m],\n\u001b[1;32m    398\u001b[0m )\n\u001b[1;32m    400\u001b[0m \u001b[39m# Model Predictions\u001b[39;00m\n\u001b[0;32m--> 401\u001b[0m y_hat \u001b[39m=\u001b[39m \u001b[39mself\u001b[39;49m(windows_batch)\n\u001b[1;32m    402\u001b[0m \u001b[39m# Monte Carlo already returns y_hat with mean and quantiles\u001b[39;00m\n\u001b[1;32m    403\u001b[0m y_hats\u001b[39m.\u001b[39mappend(y_hat)\n",
      "File \u001b[0;32m/opt/conda/envs/pytorch/lib/python3.10/site-packages/torch/nn/modules/module.py:1501\u001b[0m, in \u001b[0;36mModule._call_impl\u001b[0;34m(self, *args, **kwargs)\u001b[0m\n\u001b[1;32m   1496\u001b[0m \u001b[39m# If we don't have any hooks, we want to skip the rest of the logic in\u001b[39;00m\n\u001b[1;32m   1497\u001b[0m \u001b[39m# this function, and just call forward.\u001b[39;00m\n\u001b[1;32m   1498\u001b[0m \u001b[39mif\u001b[39;00m \u001b[39mnot\u001b[39;00m (\u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_backward_hooks \u001b[39mor\u001b[39;00m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_backward_pre_hooks \u001b[39mor\u001b[39;00m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_forward_hooks \u001b[39mor\u001b[39;00m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39m_forward_pre_hooks\n\u001b[1;32m   1499\u001b[0m         \u001b[39mor\u001b[39;00m _global_backward_pre_hooks \u001b[39mor\u001b[39;00m _global_backward_hooks\n\u001b[1;32m   1500\u001b[0m         \u001b[39mor\u001b[39;00m _global_forward_hooks \u001b[39mor\u001b[39;00m _global_forward_pre_hooks):\n\u001b[0;32m-> 1501\u001b[0m     \u001b[39mreturn\u001b[39;00m forward_call(\u001b[39m*\u001b[39;49margs, \u001b[39m*\u001b[39;49m\u001b[39m*\u001b[39;49mkwargs)\n\u001b[1;32m   1502\u001b[0m \u001b[39m# Do not call functions when jit is used\u001b[39;00m\n\u001b[1;32m   1503\u001b[0m full_backward_hooks, non_full_backward_hooks \u001b[39m=\u001b[39m [], []\n",
      "File \u001b[0;32m/opt/conda/envs/pytorch/lib/python3.10/site-packages/neuralforecast/models/deepar.py:490\u001b[0m, in \u001b[0;36mDeepAR.forward\u001b[0;34m(self, windows_batch)\u001b[0m\n\u001b[1;32m    487\u001b[0m output \u001b[39m=\u001b[39m \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mloss\u001b[39m.\u001b[39mdomain_map(output)\n\u001b[1;32m    489\u001b[0m \u001b[39m# Inverse normalization\u001b[39;00m\n\u001b[0;32m--> 490\u001b[0m distr_args \u001b[39m=\u001b[39m \u001b[39mself\u001b[39;49m\u001b[39m.\u001b[39;49mloss\u001b[39m.\u001b[39;49mscale_decouple(\n\u001b[1;32m    491\u001b[0m     output\u001b[39m=\u001b[39;49moutput, loc\u001b[39m=\u001b[39;49my_loc, scale\u001b[39m=\u001b[39;49my_scale\n\u001b[1;32m    492\u001b[0m )\n\u001b[1;32m    493\u001b[0m \u001b[39m# Add horizon (1) dimension\u001b[39;00m\n\u001b[1;32m    494\u001b[0m distr_args \u001b[39m=\u001b[39m \u001b[39mlist\u001b[39m(distr_args)\n",
      "File \u001b[0;32m/opt/conda/envs/pytorch/lib/python3.10/site-packages/neuralforecast/losses/pytorch.py:688\u001b[0m, in \u001b[0;36mstudent_scale_decouple\u001b[0;34m(output, loc, scale, eps)\u001b[0m\n\u001b[1;32m    686\u001b[0m tscale \u001b[39m=\u001b[39m F\u001b[39m.\u001b[39msoftplus(tscale)\n\u001b[1;32m    687\u001b[0m \u001b[39mif\u001b[39;00m (loc \u001b[39mis\u001b[39;00m \u001b[39mnot\u001b[39;00m \u001b[39mNone\u001b[39;00m) \u001b[39mand\u001b[39;00m (scale \u001b[39mis\u001b[39;00m \u001b[39mnot\u001b[39;00m \u001b[39mNone\u001b[39;00m):\n\u001b[0;32m--> 688\u001b[0m     mean \u001b[39m=\u001b[39m (mean \u001b[39m*\u001b[39;49m scale) \u001b[39m+\u001b[39m loc\n\u001b[1;32m    689\u001b[0m     tscale \u001b[39m=\u001b[39m (tscale \u001b[39m+\u001b[39m eps) \u001b[39m*\u001b[39m scale\n\u001b[1;32m    690\u001b[0m df \u001b[39m=\u001b[39m \u001b[39m2.0\u001b[39m \u001b[39m+\u001b[39m F\u001b[39m.\u001b[39msoftplus(df)\n",
      "\u001b[0;31mRuntimeError\u001b[0m: Expected all tensors to be on the same device, but found at least two devices, cuda:0 and cpu!"
     ]
    }
   ],
   "source": [
    "#| hide\n",
    "# Unit test for core/model interactions\n",
    "config = {'input_size': tune.choice([12, 24]), \n",
    "          'hidden_size': 256,\n",
    "          'max_steps': 1,\n",
    "          'val_check_steps': 1,\n",
    "          'step_size': 12}\n",
    "\n",
    "config_drnn = {'input_size': tune.choice([-1]), \n",
    "               'encoder_hidden_size': tune.choice([5, 10]),\n",
    "               'max_steps': 1,\n",
    "               'val_check_steps': 1,\n",
    "               'step_size': 1}\n",
    "\n",
    "fcst = NeuralForecast(\n",
    "    models=[\n",
    "        #AutoDilatedRNN(h=12, config=config_drnn, cpus=1, num_samples=2),\n",
    "        DeepAR(h=12, input_size=24, max_steps=1,\n",
    "               stat_exog_list=['airline1'], futr_exog_list=['trend']),\n",
    "        DilatedRNN(h=12, input_size=-1, encoder_hidden_size=10, max_steps=1,\n",
    "                   stat_exog_list=['airline1'],\n",
    "                   futr_exog_list=['trend'], hist_exog_list=['y_[lag12]']),\n",
    "        RNN(h=12, input_size=-1, encoder_hidden_size=10, max_steps=1,\n",
    "            inference_input_size=24,\n",
    "            stat_exog_list=['airline1'],\n",
    "            futr_exog_list=['trend'], hist_exog_list=['y_[lag12]']),\n",
    "        TCN(h=12, input_size=-1, encoder_hidden_size=10, max_steps=1,\n",
    "            stat_exog_list=['airline1'],\n",
    "            futr_exog_list=['trend'], hist_exog_list=['y_[lag12]']),\n",
    "        #AutoMLP(h=12, config=config, cpus=1, num_samples=2),\n",
    "        NBEATSx(h=12, input_size=12, max_steps=1,\n",
    "                stat_exog_list=['airline1'],\n",
    "                futr_exog_list=['trend'], hist_exog_list=['y_[lag12]']),\n",
    "        NHITS(h=12, input_size=24, loss=MQLoss(level=[80]), max_steps=1),\n",
    "        NHITS(h=12, input_size=12, max_steps=1,\n",
    "              stat_exog_list=['airline1'],\n",
    "              futr_exog_list=['trend'], hist_exog_list=['y_[lag12]']),\n",
    "        MLP(h=12, input_size=12, max_steps=1,\n",
    "            stat_exog_list=['airline1'],\n",
    "            futr_exog_list=['trend'], hist_exog_list=['y_[lag12]']),\n",
    "        TFT(h=12, input_size=24, max_steps=1),\n",
    "        VanillaTransformer(h=12, input_size=24, max_steps=1),\n",
    "        Informer(h=12, input_size=24, max_steps=1),\n",
    "        Autoformer(h=12, input_size=24, max_steps=1),\n",
    "        FEDformer(h=12, input_size=24, max_steps=1),\n",
    "        PatchTST(h=12, input_size=24, max_steps=1),\n",
    "        StemGNN(h=12, input_size=24, n_series=2, max_steps=1, scaler_type='robust'),\n",
    "    ],\n",
    "    freq='M'\n",
    ")\n",
    "fcst.fit(df=AirPassengersPanel_train, static_df=AirPassengersStatic)\n",
    "forecasts = fcst.predict(futr_df=AirPassengersPanel_test)\n",
    "forecasts"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "40038532-fd68-4375-b7da-ba5bc2491c5e",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "fig, ax = plt.subplots(1, 1, figsize = (20, 7))\n",
    "plot_df = pd.concat([AirPassengersPanel_train, forecasts.reset_index()]).set_index('ds')\n",
    "\n",
    "plot_df[plot_df['unique_id']=='Airline1'].drop(['unique_id','trend','y_[lag12]'], axis=1).plot(ax=ax, linewidth=2)\n",
    "\n",
    "ax.set_title('AirPassengers Forecast', fontsize=22)\n",
    "ax.set_ylabel('Monthly Passengers', fontsize=20)\n",
    "ax.set_xlabel('Timestamp [t]', fontsize=20)\n",
    "ax.legend(prop={'size': 15})\n",
    "ax.grid()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7d61909b",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "fig, ax = plt.subplots(1, 1, figsize = (20, 7))\n",
    "plot_df = pd.concat([AirPassengersPanel_train, forecasts.reset_index()]).set_index('ds')\n",
    "\n",
    "plot_df[plot_df['unique_id']=='Airline2'].drop(['unique_id','trend','y_[lag12]'], axis=1).plot(ax=ax, linewidth=2)\n",
    "\n",
    "ax.set_title('AirPassengers Forecast', fontsize=22)\n",
    "ax.set_ylabel('Monthly Passengers', fontsize=20)\n",
    "ax.set_xlabel('Timestamp [t]', fontsize=20)\n",
    "ax.legend(prop={'size': 15})\n",
    "ax.grid()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c4a8162a-3d9d-48df-a314-3a2ce0377e36",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "config = {'input_size': tune.choice([12, 24]), \n",
    "          'hidden_size': 256,\n",
    "          'max_steps': 1,\n",
    "          'val_check_steps': 1,\n",
    "          'step_size': 12}\n",
    "\n",
    "config_drnn = {'input_size': tune.choice([-1]), \n",
    "               'encoder_hidden_size': tune.choice([5, 10]),\n",
    "               'max_steps': 1,\n",
    "               'val_check_steps': 1,\n",
    "               'step_size': 1}\n",
    "\n",
    "fcst = NeuralForecast(\n",
    "    models=[\n",
    "        DilatedRNN(h=12, input_size=-1, encoder_hidden_size=10, max_steps=1),\n",
    "        #AutoMLP(h=12, config=config, cpus=1, num_samples=1),\n",
    "        NHITS(h=12, input_size=12, max_steps=1)\n",
    "    ],\n",
    "    freq='M'\n",
    ")\n",
    "cv_df = fcst.cross_validation(df=AirPassengersPanel, static_df=AirPassengersStatic, n_windows=3, step_size=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "17c5ea12-ed87-4e46-ad04-3088e7167dfd",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "#test cross validation no leakage\n",
    "def test_cross_validation(df, static_df, h, test_size):\n",
    "    if (test_size - h) % 1:\n",
    "        raise Exception(\"`test_size - h` should be module `step_size`\")\n",
    "    \n",
    "    n_windows = int((test_size - h) / 1) + 1\n",
    "    Y_test_df = df.groupby('unique_id').tail(test_size)\n",
    "    Y_train_df = df.drop(Y_test_df.index)\n",
    "    config = {'input_size': tune.choice([12, 24]),\n",
    "              'step_size': 12, 'hidden_size': 256, 'max_steps': 1, 'val_check_steps': 1}\n",
    "    config_drnn = {'input_size': tune.choice([-1]), 'encoder_hidden_size': tune.choice([5, 10]),\n",
    "                   'max_steps': 1, 'val_check_steps': 1}\n",
    "    fcst = NeuralForecast(\n",
    "        models=[\n",
    "            #AutoDilatedRNN(h=12, config=config_drnn, cpus=1, num_samples=1),\n",
    "            DilatedRNN(h=12, input_size=-1, encoder_hidden_size=5, max_steps=1),\n",
    "            RNN(h=12, input_size=-1, encoder_hidden_size=5, max_steps=1,\n",
    "                stat_exog_list=['airline1'], futr_exog_list=['trend'], hist_exog_list=['y_[lag12]']),\n",
    "            TCN(h=12, input_size=-1, encoder_hidden_size=5, max_steps=1,\n",
    "                stat_exog_list=['airline1'], futr_exog_list=['trend'], hist_exog_list=['y_[lag12]']),\n",
    "            #AutoMLP(h=12, config=config, cpus=1, num_samples=1),\n",
    "            MLP(h=12, input_size=12, max_steps=1, scaler_type='robust'),\n",
    "            NBEATSx(h=12, input_size=12, max_steps=1,\n",
    "                    stat_exog_list=['airline1'], futr_exog_list=['trend'], hist_exog_list=['y_[lag12]']),\n",
    "            NHITS(h=12, input_size=12, max_steps=1, scaler_type='robust'),\n",
    "            NHITS(h=12, input_size=12, loss=MQLoss(level=[80]), max_steps=1),\n",
    "            TFT(h=12, input_size=24, max_steps=1, scaler_type='robust'),\n",
    "            VanillaTransformer(h=12, input_size=12, max_steps=1, scaler_type=None),\n",
    "            Informer(h=12, input_size=12, max_steps=1, scaler_type=None),\n",
    "            Autoformer(h=12, input_size=12, max_steps=1, scaler_type=None),\n",
    "            FEDformer(h=12, input_size=12, max_steps=1, scaler_type=None),\n",
    "            PatchTST(h=12, input_size=24, max_steps=1, scaler_type=None),\n",
    "            StemGNN(h=12, input_size=12, n_series=2, max_steps=1, scaler_type='robust'),\n",
    "            DeepAR(h=12, input_size=24, max_steps=1,\n",
    "               stat_exog_list=['airline1'], futr_exog_list=['trend']),\n",
    "            MQCNN(h=12, input_size=24, max_steps=1,\n",
    "               stat_exog_list=['airline1'], futr_exog_list=['trend'], hist_exog_list=['trend']),\n",
    "        ],\n",
    "        freq='M'\n",
    "    )\n",
    "    fcst.fit(df=Y_train_df, static_df=static_df)\n",
    "    Y_hat_df = fcst.predict(futr_df=Y_test_df)\n",
    "    Y_hat_df = Y_hat_df.merge(Y_test_df, how='left', on=['unique_id', 'ds'])\n",
    "    last_dates = Y_train_df.groupby('unique_id').tail(1)\n",
    "    last_dates = last_dates[['unique_id', 'ds']].rename(columns={'ds': 'cutoff'})\n",
    "    Y_hat_df = Y_hat_df.merge(last_dates, how='left', on='unique_id')\n",
    "    \n",
    "    #cross validation\n",
    "    fcst = NeuralForecast(\n",
    "        models=[\n",
    "            #AutoDilatedRNN(h=12, config=config_drnn, cpus=1, num_samples=1),\n",
    "            DilatedRNN(h=12, input_size=-1, encoder_hidden_size=5, max_steps=1),\n",
    "            RNN(h=12, input_size=-1, encoder_hidden_size=5, max_steps=1,\n",
    "                stat_exog_list=['airline1'], futr_exog_list=['trend'], hist_exog_list=['y_[lag12]']),\n",
    "            TCN(h=12, input_size=-1, encoder_hidden_size=5, max_steps=1,\n",
    "                stat_exog_list=['airline1'], futr_exog_list=['trend'], hist_exog_list=['y_[lag12]']),\n",
    "            #AutoMLP(h=12, config=config, cpus=1, num_samples=1),\n",
    "            MLP(h=12, input_size=12, max_steps=1, scaler_type='robust'),\n",
    "            NBEATSx(h=12, input_size=12, max_steps=1,\n",
    "                    stat_exog_list=['airline1'], futr_exog_list=['trend'], hist_exog_list=['y_[lag12]']),\n",
    "            NHITS(h=12, input_size=12, max_steps=1, scaler_type='robust'),\n",
    "            NHITS(h=12, input_size=12, loss=MQLoss(level=[80]), max_steps=1),\n",
    "            TFT(h=12, input_size=24, max_steps=1, scaler_type='robust'),\n",
    "            VanillaTransformer(h=12, input_size=12, max_steps=1, scaler_type=None),\n",
    "            Informer(h=12, input_size=12, max_steps=1, scaler_type=None),\n",
    "            Autoformer(h=12, input_size=12, max_steps=1, scaler_type=None),\n",
    "            FEDformer(h=12, input_size=12, max_steps=1, scaler_type=None),\n",
    "            PatchTST(h=12, input_size=24, max_steps=1, scaler_type=None),\n",
    "            StemGNN(h=12, input_size=12, n_series=2, max_steps=1, scaler_type='robust'),\n",
    "            DeepAR(h=12, input_size=24, max_steps=1,\n",
    "               stat_exog_list=['airline1'], futr_exog_list=['trend']),\n",
    "            MQCNN(h=12, input_size=24, max_steps=1,\n",
    "               stat_exog_list=['airline1'], futr_exog_list=['trend'], hist_exog_list=['trend']),               \n",
    "        ],\n",
    "        freq='M'\n",
    "    )\n",
    "    Y_hat_df_cv = fcst.cross_validation(df, static_df=static_df, test_size=test_size, \n",
    "                                        n_windows=None)\n",
    "    for col in ['ds', 'cutoff']:\n",
    "        Y_hat_df_cv[col] = pd.to_datetime(Y_hat_df_cv[col].astype(str))\n",
    "        Y_hat_df[col] = pd.to_datetime(Y_hat_df[col].astype(str))\n",
    "    pd.testing.assert_frame_equal(\n",
    "        Y_hat_df[Y_hat_df_cv.columns],\n",
    "        Y_hat_df_cv,\n",
    "        check_dtype=False,\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b0467904-748e-42ec-99cc-bac514626304",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "test_cross_validation(AirPassengersPanel, AirPassengersStatic, h=12, test_size=12)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dcf52c54",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "# test save and load\n",
    "config = {'input_size': tune.choice([12, 24]), \n",
    "          'hidden_size': 256,\n",
    "          'max_steps': 1,\n",
    "          'val_check_steps': 1,\n",
    "          'step_size': 12}\n",
    "\n",
    "config_drnn = {'input_size': tune.choice([-1]),\n",
    "               'encoder_hidden_size': tune.choice([5, 10]),\n",
    "               'max_steps': 1,\n",
    "               'val_check_steps': 1}\n",
    "\n",
    "fcst = NeuralForecast(\n",
    "    models=[\n",
    "        #AutoRNN(h=12, config=config_drnn, cpus=1, num_samples=2, refit_with_val=True),\n",
    "        DilatedRNN(h=12, input_size=-1, encoder_hidden_size=5, max_steps=1),\n",
    "        #AutoMLP(h=12, config=config, cpus=1, num_samples=2),\n",
    "        NHITS(h=12, input_size=12, max_steps=1,\n",
    "              futr_exog_list=['trend'], hist_exog_list=['y_[lag12]']),\n",
    "        StemGNN(h=12, input_size=12, n_series=2, max_steps=1, scaler_type='robust')\n",
    "    ],\n",
    "    freq='M'\n",
    ")\n",
    "fcst.fit(AirPassengersPanel_train)\n",
    "forecasts1 = fcst.predict(futr_df=AirPassengersPanel_test)\n",
    "fcst.save(path='./examples/debug_run/', model_index=None, overwrite=True, save_dataset=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c22ad495",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "# test `enable_checkpointing=True` should generate chkpt\n",
    "shutil.rmtree('lightning_logs')\n",
    "fcst = NeuralForecast(\n",
    "    models=[\n",
    "        MLP(h=12, input_size=12, max_steps=10, val_check_steps=5, enable_checkpointing=True),\n",
    "        RNN(h=12, input_size=-1, max_steps=10, val_check_steps=5, enable_checkpointing=True)\n",
    "    ],\n",
    "    freq='M'\n",
    ")\n",
    "fcst.fit(AirPassengersPanel_train)\n",
    "last_log = f\"lightning_logs/{os.listdir('lightning_logs')[-1]}\"\n",
    "no_chkpt_found = ~np.any([file.endswith('checkpoints') for file in os.listdir(last_log)])\n",
    "test_eq(no_chkpt_found, False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5ac7a0b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "# test `enable_checkpointing=False` should not generate chkpt\n",
    "shutil.rmtree('lightning_logs')\n",
    "fcst = NeuralForecast(\n",
    "    models=[\n",
    "        MLP(h=12, input_size=12, max_steps=10, val_check_steps=5),\n",
    "        RNN(h=12, input_size=-1, max_steps=10, val_check_steps=5)\n",
    "    ],\n",
    "    freq='M'\n",
    ")\n",
    "fcst.fit(AirPassengersPanel_train)\n",
    "last_log = f\"lightning_logs/{os.listdir('lightning_logs')[-1]}\"\n",
    "no_chkpt_found = ~np.any([file.endswith('checkpoints') for file in os.listdir(last_log)])\n",
    "test_eq(no_chkpt_found, True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b8a20e2b",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "fcst2 = NeuralForecast.load(path='./examples/debug_run/')\n",
    "forecasts2 = fcst2.predict(futr_df=AirPassengersPanel_test)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9b380063",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "pairwise_tuples = [('AutoRNN', 'RNN'), ('DilatedRNN','DilatedRNN'), ('AutoMLP','MLP'), ('NHITS','NHITS'), ('StemGNN','StemGNN')]\n",
    "for model1, model2 in pairwise_tuples:\n",
    "    np.allclose(forecasts1[model1], forecasts2[model2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8602941e",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "# test short time series\n",
    "config = {'input_size': tune.choice([12, 24]), \n",
    "          'max_steps': 1,\n",
    "          'val_check_steps': 1}\n",
    "\n",
    "fcst = NeuralForecast(\n",
    "    models=[\n",
    "        AutoNBEATS(h=12, config=config, cpus=1, num_samples=2)],\n",
    "    freq='M'\n",
    ")\n",
    "\n",
    "AirPassengersShort = AirPassengersPanel.tail(36+144).reset_index(drop=True)\n",
    "forecasts = fcst.cross_validation(AirPassengersShort, val_size=48, n_windows=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cadac88d",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "# test validation scale BaseWindows\n",
    "\n",
    "models = [NHITS(h=12, input_size=24, max_steps=50, scaler_type='robust')]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "nf.fit(AirPassengersPanel_train,val_size=12)\n",
    "valid_losses = nf.models[0].valid_trajectories\n",
    "assert valid_losses[-1][1] < 40, 'Validation loss is too high'\n",
    "assert valid_losses[-1][1] > 10, 'Validation loss is too low'\n",
    "\n",
    "models = [NHITS(h=12, input_size=24, max_steps=50, scaler_type=None)]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "nf.fit(AirPassengersPanel_train,val_size=12)\n",
    "valid_losses = nf.models[0].valid_trajectories\n",
    "assert valid_losses[-1][1] < 40, 'Validation loss is too high'\n",
    "assert valid_losses[-1][1] > 10, 'Validation loss is too low'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ee083d85",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "# test validation scale BaseRecurrent\n",
    "\n",
    "nf = NeuralForecast(\n",
    "    models=[LSTM(h=12,\n",
    "                 input_size=-1,\n",
    "                 loss=MAE(),\n",
    "                 scaler_type='robust',\n",
    "                 encoder_n_layers=2,\n",
    "                 encoder_hidden_size=128,\n",
    "                 context_size=10,\n",
    "                 decoder_hidden_size=128,\n",
    "                 decoder_layers=2,\n",
    "                 max_steps=50,\n",
    "                 val_check_steps=10,\n",
    "                 )\n",
    "    ],\n",
    "    freq='M'\n",
    ")\n",
    "nf.fit(AirPassengersPanel_train,val_size=12)\n",
    "valid_losses = nf.models[0].valid_trajectories\n",
    "assert valid_losses[-1][1] < 100, 'Validation loss is too high'\n",
    "assert valid_losses[-1][1] > 30, 'Validation loss is too low'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "02ee53b9",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "# Test order of variables does not affect validation loss\n",
    "\n",
    "AirPassengersPanel_train['zeros'] = 0\n",
    "AirPassengersPanel_train['large_number'] = 100000\n",
    "AirPassengersPanel_train['available_mask'] = 1\n",
    "AirPassengersPanel_train = AirPassengersPanel_train[['unique_id','ds','zeros','y','available_mask','large_number']]\n",
    "\n",
    "models = [NHITS(h=12, input_size=24, max_steps=50, scaler_type='robust')]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "nf.fit(AirPassengersPanel_train,val_size=12)\n",
    "valid_losses = nf.models[0].valid_trajectories\n",
    "assert valid_losses[-1][1] < 40, 'Validation loss is too high'\n",
    "assert valid_losses[-1][1] > 10, 'Validation loss is too low'\n",
    "\n",
    "models = [NHITS(h=12, input_size=24, max_steps=50, scaler_type=None)]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "nf.fit(AirPassengersPanel_train,val_size=12)\n",
    "valid_losses = nf.models[0].valid_trajectories\n",
    "assert valid_losses[-1][1] < 40, 'Validation loss is too high'\n",
    "assert valid_losses[-1][1] > 10, 'Validation loss is too low'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7ba31378",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "# Test fit fails if variable not in dataframe\n",
    "\n",
    "# Base Windows\n",
    "models = [NHITS(h=12, input_size=24, max_steps=1, hist_exog_list=['not_included'], scaler_type='robust')]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "test_fail(nf.fit,\n",
    "          contains='historical exogenous variables not found in input dataset',\n",
    "          args=(AirPassengersPanel_train,))\n",
    "\n",
    "models = [NHITS(h=12, input_size=24, max_steps=1, futr_exog_list=['not_included'], scaler_type='robust')]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "test_fail(nf.fit,\n",
    "          contains='future exogenous variables not found in input dataset',\n",
    "          args=(AirPassengersPanel_train,))\n",
    "\n",
    "models = [NHITS(h=12, input_size=24, max_steps=1, stat_exog_list=['not_included'], scaler_type='robust')]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "test_fail(nf.fit,\n",
    "          contains='static exogenous variables not found in input dataset',\n",
    "          args=(AirPassengersPanel_train,))\n",
    "\n",
    "# Base Recurrent\n",
    "models = [LSTM(h=12, input_size=24, max_steps=1, hist_exog_list=['not_included'], scaler_type='robust')]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "test_fail(nf.fit,\n",
    "          contains='historical exogenous variables not found in input dataset',\n",
    "          args=(AirPassengersPanel_train,))\n",
    "\n",
    "models = [LSTM(h=12, input_size=24, max_steps=1, futr_exog_list=['not_included'], scaler_type='robust')]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "test_fail(nf.fit,\n",
    "          contains='future exogenous variables not found in input dataset',\n",
    "          args=(AirPassengersPanel_train,))\n",
    "\n",
    "models = [LSTM(h=12, input_size=24, max_steps=1, stat_exog_list=['not_included'], scaler_type='robust')]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "test_fail(nf.fit,\n",
    "          contains='static exogenous variables not found in input dataset',\n",
    "          args=(AirPassengersPanel_train,))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d221479c",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "# Test passing unused variables in dataframe does not affect forecasts  \n",
    "\n",
    "models = [NHITS(h=12, input_size=24, max_steps=5, hist_exog_list=['zeros'], scaler_type='robust')]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "nf.fit(AirPassengersPanel_train)\n",
    "\n",
    "Y_hat1 = nf.predict(df=AirPassengersPanel_train[['unique_id','ds','y','zeros','large_number']])\n",
    "Y_hat2 = nf.predict(df=AirPassengersPanel_train[['unique_id','ds','y','zeros']])\n",
    "\n",
    "pd.testing.assert_frame_equal(\n",
    "    Y_hat1,\n",
    "    Y_hat2,\n",
    "    check_dtype=False,\n",
    ")\n",
    "\n",
    "models = [LSTM(h=12, input_size=24, max_steps=5, hist_exog_list=['zeros'], scaler_type='robust')]\n",
    "nf = NeuralForecast(models=models, freq='M')\n",
    "nf.fit(AirPassengersPanel_train)\n",
    "\n",
    "Y_hat1 = nf.predict(df=AirPassengersPanel_train[['unique_id','ds','y','zeros','large_number']])\n",
    "Y_hat2 = nf.predict(df=AirPassengersPanel_train[['unique_id','ds','y','zeros']])\n",
    "\n",
    "pd.testing.assert_frame_equal(\n",
    "    Y_hat1,\n",
    "    Y_hat2,\n",
    "    check_dtype=False,\n",
    ")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "python3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/prot/models.hint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| default_exp models.hint"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# HINT"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The Hierarchical Mixture Networks (HINT) are a highly modular framework that combines SoTA neural forecast architectures with task-specialized mixture probability and advanced hierarchical reconciliation strategies. This powerful combination allows HINT to produce accurate and coherent probabilistic forecasts.\n",
    "\n",
    "HINT's incorporates a `TemporalNorm` module into any neural forecast architecture, the module normalizes inputs into the network's non-linearities operating range and recomposes its output's scales through a global skip connection, improving accuracy and training robustness. HINT ensures the forecast coherence via bootstrap sample reconciliation that restores the aggregation constraints into its base samples.\n",
    "\n",
    "**References**<br>\n",
    "- [Kin G. Olivares, David Luo, Cristian Challu, Stefania La Vattiata, Max Mergenthaler, Artur Dubrawski (2023). \"HINT: Hierarchical Mixture Networks For Coherent Probabilistic Forecasting\". Neural Information Processing Systems, submitted. Working Paper version available at arxiv.](https://arxiv.org/abs/2305.07089)<br>\n",
    "- [Kin G. Olivares, O. Nganba Meetei, Ruijun Ma, Rohan Reddy, Mengfei Cao, Lee Dicker (2022).\"Probabilistic Hierarchical Forecasting with Deep Poisson Mixtures\". International Journal Forecasting, accepted paper available at arxiv.](https://arxiv.org/pdf/2110.13179.pdf)<br>\n",
    "- [Kin G. Olivares, Federico Garza, David Luo, Cristian Challu, Max Mergenthaler, Souhaib Ben Taieb, Shanika Wickramasuriya, and Artur Dubrawski (2022). \"HierarchicalForecast: A reference framework for hierarchical forecasting in python\". Journal of Machine Learning Research, submitted, abs/2207.03517, 2022b.](https://arxiv.org/abs/2207.03517)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "![Figure 1. Hierarchical Mixture Networks (HINT).](imgs_models/hint.png)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "import os\n",
    "os.environ[\"PYTORCH_ENABLE_MPS_FALLBACK\"] = \"1\"\n",
    "\n",
    "from nbdev.showdoc import show_doc\n",
    "from neuralforecast.losses.pytorch import GMM\n",
    "from neuralforecast import NeuralForecast\n",
    "from neuralforecast.models import NHITS\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "from typing import Optional\n",
    "\n",
    "import numpy as np\n",
    "import torch"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Reconciliation Methods"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "def get_bottomup_P(S: np.ndarray):\n",
    "    \"\"\"BottomUp Reconciliation Matrix.\n",
    "\n",
    "    Creates BottomUp hierarchical \\\"projection\\\" matrix is defined as:\n",
    "    $$\\mathbf{P}_{\\\\text{BU}} = [\\mathbf{0}_{\\mathrm{[b],[a]}}\\;|\\;\\mathbf{I}_{\\mathrm{[b][b]}}]$$    \n",
    "\n",
    "    **Parameters:**<br>\n",
    "    `S`: Summing matrix of size (`base`, `bottom`).<br>\n",
    "\n",
    "    **Returns:**<br>\n",
    "    `P`: Reconciliation matrix of size (`bottom`, `base`).<br>\n",
    "\n",
    "    **References:**<br>\n",
    "    - [Orcutt, G.H., Watts, H.W., & Edwards, J.B.(1968). \\\"Data aggregation and information loss\\\". The American \n",
    "    Economic Review, 58 , 773{787)](http://www.jstor.org/stable/1815532).    \n",
    "    \"\"\"\n",
    "    n_series = len(S)\n",
    "    n_agg = n_series-S.shape[1]\n",
    "    P = np.zeros_like(S)\n",
    "    P[n_agg:,:] = S[n_agg:,:]\n",
    "    P = P.T\n",
    "    return P\n",
    "\n",
    "def get_mintrace_ols_P(S: np.ndarray):\n",
    "    \"\"\"MinTraceOLS Reconciliation Matrix.\n",
    "\n",
    "    Creates MinTraceOLS reconciliation matrix as proposed by Wickramasuriya et al.\n",
    "\n",
    "    $$\\mathbf{P}_{\\\\text{MinTraceOLS}}=\\\\left(\\mathbf{S}^{\\intercal}\\mathbf{S}\\\\right)^{-1}\\mathbf{S}^{\\intercal}$$\n",
    "\n",
    "    **Parameters:**<br>\n",
    "    `S`: Summing matrix of size (`base`, `bottom`).<br>\n",
    "      \n",
    "    **Returns:**<br>\n",
    "    `P`: Reconciliation matrix of size (`bottom`, `base`).<br>\n",
    "\n",
    "    **References:**<br>\n",
    "    - [Wickramasuriya, S.L., Turlach, B.A. & Hyndman, R.J. (2020). \\\"Optimal non-negative\n",
    "    forecast reconciliation\". Stat Comput 30, 1167–1182,\n",
    "    https://doi.org/10.1007/s11222-020-09930-0](https://robjhyndman.com/publications/nnmint/).\n",
    "    \"\"\"\n",
    "    n_hiers, n_bottom = S.shape\n",
    "    n_agg = n_hiers - n_bottom\n",
    "\n",
    "    W = np.eye(n_hiers)\n",
    "\n",
    "    # We compute reconciliation matrix with\n",
    "    # Equation 10 from https://robjhyndman.com/papers/MinT.pdf\n",
    "    A = S[:n_agg,:]\n",
    "    U = np.hstack((np.eye(n_agg), -A)).T\n",
    "    J = np.hstack((np.zeros((n_bottom,n_agg)), np.eye(n_bottom)))\n",
    "    P = J - (J @ W @ U) @ np.linalg.pinv(U.T @ W @ U) @ U.T\n",
    "    return P\n",
    "\n",
    "def get_mintrace_wls_P(S: np.ndarray):\n",
    "    \"\"\"MinTraceOLS Reconciliation Matrix.\n",
    "\n",
    "    Creates MinTraceOLS reconciliation matrix as proposed by Wickramasuriya et al.\n",
    "    Depending on a weighted GLS estimator and an estimator of the covariance matrix of the coherency errors $\\mathbf{W}_{h}$.\n",
    "\n",
    "    $$ \\mathbf{W}_{h} = \\mathrm{Diag}(\\mathbf{S} \\mathbb{1}_{[b]})$$\n",
    "\n",
    "    $$\\mathbf{P}_{\\\\text{MinTraceWLS}}=\\\\left(\\mathbf{S}^{\\intercal}\\mathbf{W}_{h}\\mathbf{S}\\\\right)^{-1}\n",
    "    \\mathbf{S}^{\\intercal}\\mathbf{W}^{-1}_{h}$$    \n",
    "\n",
    "    **Parameters:**<br>\n",
    "    `S`: Summing matrix of size (`base`, `bottom`).<br>\n",
    "      \n",
    "    **Returns:**<br>\n",
    "    `P`: Reconciliation matrix of size (`bottom`, `base`).<br>\n",
    "\n",
    "    **References:**<br>\n",
    "    - [Wickramasuriya, S.L., Turlach, B.A. & Hyndman, R.J. (2020). \\\"Optimal non-negative\n",
    "    forecast reconciliation\". Stat Comput 30, 1167–1182,\n",
    "    https://doi.org/10.1007/s11222-020-09930-0](https://robjhyndman.com/publications/nnmint/).\n",
    "    \"\"\"\n",
    "    n_hiers, n_bottom = S.shape\n",
    "    n_agg = n_hiers - n_bottom\n",
    "    \n",
    "    W = np.diag(S @ np.ones((n_bottom,)))\n",
    "\n",
    "    # We compute reconciliation matrix with\n",
    "    # Equation 10 from https://robjhyndman.com/papers/MinT.pdf\n",
    "    A = S[:n_agg,:]\n",
    "    U = np.hstack((np.eye(n_agg), -A)).T\n",
    "    J = np.hstack((np.zeros((n_bottom,n_agg)), np.eye(n_bottom)))\n",
    "    P = J - (J @ W @ U) @ np.linalg.pinv(U.T @ W @ U) @ U.T\n",
    "    return P\n",
    "\n",
    "def get_identity_P(S: np.ndarray):\n",
    "    # Placeholder function for identity P (no reconciliation).\n",
    "    pass"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "show_doc(get_bottomup_P, title_level=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "show_doc(get_mintrace_ols_P, title_level=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "show_doc(get_mintrace_wls_P, title_level=3)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## HINT"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "class HINT:\n",
    "    \"\"\" HINT\n",
    "\n",
    "    The Hierarchical Mixture Networks (HINT) are a highly modular framework that \n",
    "    combines SoTA neural forecast architectures with a task-specialized mixture \n",
    "    probability and advanced hierarchical reconciliation strategies. This powerful \n",
    "    combination allows HINT to produce accurate and coherent probabilistic forecasts.\n",
    "\n",
    "    HINT's incorporates a `TemporalNorm` module into any neural forecast architecture, \n",
    "    the module normalizes inputs into the network's non-linearities operating range \n",
    "    and recomposes its output's scales through a global skip connection, improving \n",
    "    accuracy and training robustness. HINT ensures the forecast coherence via bootstrap \n",
    "    sample reconciliation that restores the aggregation constraints into its base samples.\n",
    "\n",
    "    Available reconciliations:<br>\n",
    "    - BottomUp<br>\n",
    "    - MinTraceOLS<br>\n",
    "    - MinTraceWLS<br>\n",
    "    - Identity\n",
    "\n",
    "    **Parameters:**<br>\n",
    "    `h`: int, Forecast horizon. <br>\n",
    "    `model`: NeuralForecast model, instantiated model class from [architecture collection](https://nixtla.github.io/neuralforecast/models.pytorch.html).<br>\n",
    "    `S`: np.ndarray, dumming matrix of size (`base`, `bottom`) see HierarchicalForecast's [aggregate method](https://nixtla.github.io/hierarchicalforecast/utils.html#aggregate).<br>\n",
    "    `reconciliation`: str, HINT's reconciliation method from ['BottomUp', 'MinTraceOLS', 'MinTraceWLS'].<br>\n",
    "    `alias`: str, optional,  Custom name of the model.<br>\n",
    "    \"\"\"\n",
    "    def __init__(self,\n",
    "                 h: int,\n",
    "                 S: np.ndarray,\n",
    "                 model,\n",
    "                 reconciliation: str,\n",
    "                 alias: Optional[str] = None):\n",
    "        \n",
    "        if model.h != h:\n",
    "            raise Exception(f\"Model h {model.h} does not match HINT h {h}\")\n",
    "        \n",
    "        if not model.loss.is_distribution_output:\n",
    "            raise Exception(f\"The NeuralForecast model's loss {model.loss} is not a probabilistic objective\")\n",
    "\n",
    "        self.hist_exog_list = model.hist_exog_list\n",
    "        self.futr_exog_list = model.futr_exog_list\n",
    "        self.stat_exog_list = model.stat_exog_list\n",
    "\n",
    "        self.h = h\n",
    "        self.model = model\n",
    "        self.early_stop_patience_steps = model.early_stop_patience_steps\n",
    "        self.S = S\n",
    "        self.reconciliation = reconciliation\n",
    "        self.loss = model.loss\n",
    "\n",
    "        available_reconciliations = dict(\n",
    "                                BottomUp=get_bottomup_P,\n",
    "                                MinTraceOLS=get_mintrace_ols_P,\n",
    "                                MinTraceWLS=get_mintrace_wls_P,\n",
    "                                Identity=get_identity_P,\n",
    "                                )\n",
    "\n",
    "        if reconciliation not in available_reconciliations:\n",
    "            raise Exception(f\"Reconciliation {reconciliation} not available\")\n",
    "\n",
    "        # Get SP matrix\n",
    "        self.reconciliation = reconciliation\n",
    "        if reconciliation== 'Identity':\n",
    "            self.SP = None\n",
    "        else:\n",
    "            P = available_reconciliations[reconciliation](S=S)\n",
    "            self.SP = S @ P\n",
    "\n",
    "        qs = torch.Tensor((np.arange(self.loss.num_samples)/self.loss.num_samples))\n",
    "        self.sample_quantiles = torch.nn.Parameter(qs, requires_grad=False)\n",
    "        self.alias = alias\n",
    "    \n",
    "    def __repr__(self):\n",
    "        return type(self).__name__ if self.alias is None else self.alias\n",
    "\n",
    "\n",
    "    def fit(self, dataset, val_size=0, test_size=0, random_seed=None):\n",
    "        \"\"\" HINT.fit\n",
    "\n",
    "        HINT trains on the entire hierarchical dataset, by minimizing a composite log likelihood objective.\n",
    "        HINT framework integrates `TemporalNorm` into the neural forecast architecture for a scale-decoupled \n",
    "        optimization that robustifies cross-learning the hierachy's series scales.\n",
    "\n",
    "        **Parameters:**<br>\n",
    "        `dataset`: NeuralForecast's `TimeSeriesDataset` see details [here](https://nixtla.github.io/neuralforecast/tsdataset.html)<br>\n",
    "        `val_size`: int, size of the validation set, (default 0).<br>\n",
    "        `test_size`: int, size of the test set, (default 0).<br>\n",
    "        `random_seed`: int, random seed for the prediction.<br>\n",
    "\n",
    "        **Returns:**<br>\n",
    "        `self`: A fitted base `NeuralForecast` model.<br>\n",
    "        \"\"\"\n",
    "        self.model.fit(dataset=dataset,\n",
    "                       val_size=val_size,\n",
    "                       test_size=test_size,\n",
    "                       random_seed=random_seed)\n",
    "\n",
    "    def predict(self, dataset, step_size=1, random_seed=None, **data_module_kwargs):\n",
    "        \"\"\" HINT.predict\n",
    "\n",
    "        After fitting a base model on the entire hierarchical dataset.\n",
    "        HINT restores the hierarchical aggregation constraints using \n",
    "        bootstrapped sample reconciliation.\n",
    "\n",
    "        **Parameters:**<br>\n",
    "        `dataset`: NeuralForecast's `TimeSeriesDataset` see details [here](https://nixtla.github.io/neuralforecast/tsdataset.html)<br>\n",
    "        `step_size`: int, steps between sequential predictions, (default 1).<br>\n",
    "        `random_seed`: int, random seed for the prediction.<br>\n",
    "        `**data_kwarg`: additional parameters for the dataset module.<br>\n",
    "\n",
    "        **Returns:**<br>\n",
    "        `y_hat`: numpy predictions of the `NeuralForecast` model.<br>\n",
    "        \"\"\"\n",
    "        # Non-reconciled predictions\n",
    "        if self.reconciliation=='Identity':\n",
    "            forecasts = self.model.predict(dataset=dataset, \n",
    "                                        step_size=step_size,\n",
    "                                        random_seed=random_seed,\n",
    "                                        **data_module_kwargs)\n",
    "            return forecasts\n",
    "\n",
    "        num_samples = self.model.loss.num_samples\n",
    "\n",
    "        # Hack to get samples by simulating quantiles (samples will be ordered)\n",
    "        # Mysterious parsing associated to default [mean,quantiles] output\n",
    "        quantiles_old = self.model.loss.quantiles\n",
    "        names_old = self.model.loss.output_names\n",
    "        self.model.loss.quantiles = self.sample_quantiles\n",
    "        self.model.loss.output_names = ['1'] * (1 + num_samples)\n",
    "        samples = self.model.predict(dataset=dataset, \n",
    "                                     step_size=step_size,\n",
    "                                     random_seed=random_seed,\n",
    "                                     **data_module_kwargs)\n",
    "        samples = samples[:,1:] # Eliminate mean from quantiles\n",
    "        self.model.loss.quantiles = quantiles_old\n",
    "        self.model.loss.output_names = names_old\n",
    "\n",
    "        # Hack requires to break quantiles correlations between samples\n",
    "        idxs = np.random.choice(num_samples, size=samples.shape, replace=True)\n",
    "        aux_col_idx = np.arange(len(samples))[:,None] * num_samples\n",
    "        idxs = idxs + aux_col_idx\n",
    "        samples = samples.flatten()[idxs]\n",
    "        samples = samples.reshape(dataset.n_groups, -1, self.h, num_samples)\n",
    "        \n",
    "        # Bootstrap Sample Reconciliation\n",
    "        # Default output [mean, quantiles]\n",
    "        samples = np.einsum('ij,jwhp->iwhp', self.SP, samples)\n",
    "        forecasts = np.quantile(samples, self.model.loss.quantiles, axis=-1)\n",
    "        forecasts = forecasts.transpose(1,2,3,0) # [...,samples]\n",
    "        forecasts = forecasts.reshape(-1, len(self.model.loss.quantiles))\n",
    "        \n",
    "        sample_mean = np.mean(forecasts, axis=-1, keepdims=True)\n",
    "        forecasts = np.concatenate([sample_mean, forecasts], axis=-1)\n",
    "        return forecasts\n",
    "\n",
    "    def set_test_size(self, test_size):\n",
    "        self.model.test_size = test_size\n",
    "\n",
    "    def get_test_size(self):\n",
    "        return self.model.test_size\n",
    "\n",
    "    def save(self, path):\n",
    "        \"\"\" HINT.save\n",
    "\n",
    "        Save the HINT fitted model to disk.\n",
    "\n",
    "        **Parameters:**<br>\n",
    "        `path`: str, path to save the model.<br>\n",
    "        \"\"\"\n",
    "        self.model.trainer.save_checkpoint(path)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "show_doc(HINT, title_level=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "show_doc(HINT.fit, title_level=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "show_doc(HINT.predict, title_level=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# | hide\n",
    "# Unit test to check hierarchical coherence\n",
    "# Probabilistic coherent => Sample coherent => Mean coherence\n",
    "\n",
    "def sort_df_hier(Y_df, S_df):\n",
    "    # NeuralForecast core, sorts unique_id lexicographically\n",
    "    # by default, this class matches S_df and Y_hat_df order.    \n",
    "    Y_df.unique_id = Y_df.unique_id.astype('category')\n",
    "    Y_df.unique_id = Y_df.unique_id.cat.set_categories(S_df.index)\n",
    "    Y_df = Y_df.sort_values(by=['unique_id', 'ds'])\n",
    "    return Y_df\n",
    "\n",
    "# -----Create synthetic dataset-----\n",
    "np.random.seed(123)\n",
    "train_steps = 20\n",
    "num_levels = 7\n",
    "level = np.arange(0, 100, 0.1)\n",
    "qs = [[50-lv/2, 50+lv/2] for lv in level]\n",
    "quantiles = np.sort(np.concatenate(qs)/100)\n",
    "\n",
    "levels = ['Top', 'Mid1', 'Mid2', 'Bottom1', 'Bottom2', 'Bottom3', 'Bottom4']\n",
    "unique_ids = np.repeat(levels, train_steps)\n",
    "\n",
    "S = np.array([[1., 1., 1., 1.],\n",
    "              [1., 1., 0., 0.],\n",
    "              [0., 0., 1., 1.],\n",
    "              [1., 0., 0., 0.],\n",
    "              [0., 1., 0., 0.],\n",
    "              [0., 0., 1., 0.],\n",
    "              [0., 0., 0., 1.]])\n",
    "\n",
    "S_dict = {col: S[:, i] for i, col in enumerate(levels[3:])}\n",
    "S_df = pd.DataFrame(S_dict, index=levels)\n",
    "\n",
    "ds = pd.date_range(start='2018-03-31', periods=train_steps, freq='Q').tolist() * num_levels\n",
    "# Create Y_df\n",
    "y_lists = [S @ np.random.uniform(low=100, high=500, size=4) for i in range(train_steps)]\n",
    "y = [elem for tup in zip(*y_lists) for elem in tup]\n",
    "Y_df = pd.DataFrame({'unique_id': unique_ids, 'ds': ds, 'y': y})\n",
    "Y_df = sort_df_hier(Y_df, S_df)\n",
    "\n",
    "# ------Fit/Predict HINT Model------\n",
    "# Model + Distribution + Reconciliation\n",
    "nhits = NHITS(h=4,\n",
    "              input_size=4,\n",
    "              loss=GMM(n_components=2, quantiles=quantiles, num_samples=len(quantiles)),\n",
    "              max_steps=5,\n",
    "              early_stop_patience_steps=2,\n",
    "              val_check_steps=1,\n",
    "              scaler_type='robust',\n",
    "              learning_rate=1e-3)\n",
    "model = HINT(h=4, model=nhits, S=S, reconciliation='BottomUp')\n",
    "\n",
    "# Fit and Predict\n",
    "nf = NeuralForecast(models=[model], freq='Q')\n",
    "forecasts = nf.cross_validation(df=Y_df, val_size=4, n_windows=1)\n",
    "\n",
    "# ---Check Hierarchical Coherence---\n",
    "parent_children_dict = {0: [1, 2], 1: [3, 4], 2: [5, 6]}\n",
    "eps = 0.03\n",
    "# check coherence for each horizon time step\n",
    "for _, df in forecasts.groupby('ds'):\n",
    "    hint_mean = df['HINT'].values\n",
    "    for parent_idx, children_list in parent_children_dict.items():\n",
    "        parent_value = hint_mean[parent_idx]\n",
    "        children_sum = hint_mean[children_list].sum()\n",
    "        percent_diff = np.round(abs(parent_value-children_sum)/parent_value * 100, 2)\n",
    "        print(f\"Percentage Difference: {percent_diff}\")\n",
    "        assert percent_diff < eps"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Usage Example"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In this example we will use HINT for the hierarchical forecast task, a multivariate regression problem with aggregation constraints. The aggregation constraints can be compactcly represented by the summing matrix $\\mathbf{S}_{[i][b]}$, the Figure belows shows an example.\n",
    "\n",
    "In this example we will make coherent predictions for the TourismL dataset. \n",
    "\n",
    "Outline<br>\n",
    "1. Import packages<br>\n",
    "2. Load hierarchical dataset<br>\n",
    "3. Fit and Predict HINT<br>\n",
    "4. Forecast Plot"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "![](imgs_models/hint_notation.png)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| eval: false\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from neuralforecast.losses.pytorch import GMM, sCRPS\n",
    "from datasetsforecast.hierarchical import HierarchicalData\n",
    "\n",
    "# Auxiliary sorting\n",
    "def sort_df_hier(Y_df, S_df):\n",
    "    # NeuralForecast core, sorts unique_id lexicographically\n",
    "    # by default, this class matches S_df and Y_hat_df order.    \n",
    "    Y_df.unique_id = Y_df.unique_id.astype('category')\n",
    "    Y_df.unique_id = Y_df.unique_id.cat.set_categories(S_df.index)\n",
    "    Y_df = Y_df.sort_values(by=['unique_id', 'ds'])\n",
    "    return Y_df\n",
    "\n",
    "# Load TourismSmall dataset\n",
    "horizon = 12\n",
    "Y_df, S_df, tags = HierarchicalData.load('./data', 'TourismLarge')\n",
    "Y_df['ds'] = pd.to_datetime(Y_df['ds'])\n",
    "Y_df = sort_df_hier(Y_df, S_df)\n",
    "level = [80,90]\n",
    "\n",
    "# Instantiate HINT\n",
    "# BaseNetwork + Distribution + Reconciliation\n",
    "nhits = NHITS(h=horizon,\n",
    "              input_size=24,\n",
    "              loss=GMM(n_components=10, level=level),\n",
    "              hist_exog_list=['month'],\n",
    "              max_steps=2000,\n",
    "              early_stop_patience_steps=10,\n",
    "              val_check_steps=50,\n",
    "              scaler_type='robust',\n",
    "              learning_rate=1e-3,\n",
    "              valid_loss=sCRPS(level=level))\n",
    "\n",
    "model = HINT(h=horizon, S=S_df.values,\n",
    "             model=nhits,  reconciliation='BottomUp')\n",
    "\n",
    "# Fit and Predict\n",
    "nf = NeuralForecast(models=[model], freq='MS')\n",
    "Y_hat_df = nf.cross_validation(df=Y_df, val_size=12, n_windows=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| eval: false\n",
    "# Plot coherent probabilistic forecast\n",
    "unique_id = 'TotalAll'\n",
    "Y_plot_df = Y_df[Y_df.unique_id==unique_id]\n",
    "plot_df = Y_hat_df[Y_hat_df.unique_id==unique_id]\n",
    "plot_df = Y_plot_df.merge(plot_df, on=['ds', 'unique_id'], how='left')\n",
    "n_years = 5\n",
    "\n",
    "plt.plot(plot_df['ds'][-12*n_years:], plot_df['y_x'][-12*n_years:], c='black', label='True')\n",
    "plt.plot(plot_df['ds'][-12*n_years:], plot_df['HINT'][-12*n_years:], c='purple', label='mean')\n",
    "plt.plot(plot_df['ds'][-12*n_years:], plot_df['HINT-median'][-12*n_years:], c='blue', label='median')\n",
    "plt.fill_between(x=plot_df['ds'][-12*n_years:],\n",
    "                 y1=plot_df['HINT-lo-90'][-12*n_years:].values,\n",
    "                 y2=plot_df['HINT-hi-90'][-12*n_years:].values,\n",
    "                 alpha=0.4, label='level 90')\n",
    "plt.legend()\n",
    "plt.grid()\n",
    "plt.plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "python3",
   "language": "python",
   "name": "python3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> images/prot/tsdataset.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "524620c1",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| default_exp tsdataset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "15392f6f",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "12fa25a4",
   "metadata": {},
   "source": [
    "# PyTorch Dataset/Loader\n",
    "> Torch Dataset for Time Series\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2508f7a9-1433-4ad8-8f2f-0078c6ed6c3c",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "from fastcore.test import test_eq\n",
    "from nbdev.showdoc import show_doc\n",
    "from neuralforecast.utils import generate_series"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "44065066-e72a-431f-938f-1528adef9fe8",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "from collections.abc import Mapping\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import pytorch_lightning as pl\n",
    "import torch\n",
    "from torch.utils.data import Dataset, DataLoader\n",
    "\n",
    "from neuralforecast.utils import check_nans"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "323a7a6e-38c3-496d-8f1e-cad05f643d41",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "class TimeSeriesLoader(DataLoader):\n",
    "    \"\"\"TimeSeriesLoader DataLoader.\n",
    "    [Source code](https://github.com/Nixtla/neuralforecast1/blob/main/neuralforecast/tsdataset.py).\n",
    "\n",
    "    Small change to PyTorch's Data loader. \n",
    "    Combines a dataset and a sampler, and provides an iterable over the given dataset.\n",
    "\n",
    "    The class `~torch.utils.data.DataLoader` supports both map-style and\n",
    "    iterable-style datasets with single- or multi-process loading, customizing\n",
    "    loading order and optional automatic batching (collation) and memory pinning.    \n",
    "    \n",
    "    **Parameters:**<br>\n",
    "    `batch_size`: (int, optional): how many samples per batch to load (default: 1).<br>\n",
    "    `shuffle`: (bool, optional): set to `True` to have the data reshuffled at every epoch (default: `False`).<br>\n",
    "    `sampler`: (Sampler or Iterable, optional): defines the strategy to draw samples from the dataset.<br>\n",
    "                Can be any `Iterable` with `__len__` implemented. If specified, `shuffle` must not be specified.<br>\n",
    "    \"\"\"\n",
    "    def __init__(self, dataset, **kwargs):\n",
    "        if 'collate_fn' in kwargs:\n",
    "            kwargs.pop('collate_fn')\n",
    "        kwargs_ = {**kwargs, **dict(collate_fn=self._collate_fn)}\n",
    "        DataLoader.__init__(self, dataset=dataset, **kwargs_)\n",
    "    \n",
    "    def _collate_fn(self, batch):\n",
    "        elem = batch[0]\n",
    "        elem_type = type(elem)\n",
    "\n",
    "        if isinstance(elem, torch.Tensor):\n",
    "            out = None\n",
    "            if torch.utils.data.get_worker_info() is not None:\n",
    "                # If we're in a background process, concatenate directly into a\n",
    "                # shared memory tensor to avoid an extra copy\n",
    "                numel = sum(x.numel() for x in batch)\n",
    "                storage = elem.storage()._new_shared(numel, device=elem.device)\n",
    "                out = elem.new(storage).resize_(len(batch), *list(elem.size()))\n",
    "            return torch.stack(batch, 0, out=out)\n",
    "\n",
    "        elif isinstance(elem, Mapping):\n",
    "            if elem['static'] is None:\n",
    "                return dict(temporal=self.collate_fn([d['temporal'] for d in batch]),\n",
    "                            temporal_cols = elem['temporal_cols'])\n",
    "            \n",
    "            return dict(static=self.collate_fn([d['static'] for d in batch]),\n",
    "                        static_cols = elem['static_cols'],\n",
    "                        temporal=self.collate_fn([d['temporal'] for d in batch]),\n",
    "                        temporal_cols = elem['temporal_cols'])\n",
    "\n",
    "        raise TypeError(f'Unknown {elem_type}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "93e94050-0290-43ad-9a73-c4626bba9541",
   "metadata": {},
   "outputs": [],
   "source": [
    "show_doc(TimeSeriesLoader)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "05687429-c139-44c0-adb9-097c616908cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "class TimeSeriesDataset(Dataset):\n",
    "\n",
    "    def __init__(self,\n",
    "                 temporal,\n",
    "                 temporal_cols,\n",
    "                 indptr,\n",
    "                 max_size: int,\n",
    "                 min_size: int,\n",
    "                 static=None,\n",
    "                 static_cols=None,\n",
    "                 sorted=False):\n",
    "        super().__init__()\n",
    "        \n",
    "        self.temporal = torch.tensor(temporal, dtype=torch.float)\n",
    "        self.temporal_cols = pd.Index(list(temporal_cols))\n",
    "\n",
    "        if static is not None:\n",
    "            self.static = torch.tensor(static, dtype=torch.float)\n",
    "            self.static_cols = static_cols\n",
    "        else:\n",
    "            self.static = static\n",
    "            self.static_cols = static_cols\n",
    "\n",
    "        self.indptr = indptr\n",
    "        self.n_groups = self.indptr.size - 1\n",
    "        self.max_size = max_size\n",
    "        self.min_size = min_size\n",
    "\n",
    "        # Upadated flag. To protect consistency, dataset can only be updated once\n",
    "        self.updated = False\n",
    "        self.sorted = sorted\n",
    "\n",
    "    def __getitem__(self, idx):\n",
    "        if isinstance(idx, int):\n",
    "            # Parse temporal data and pad its left\n",
    "            temporal = torch.zeros(size=(len(self.temporal_cols), self.max_size),\n",
    "                                   dtype=torch.float32)\n",
    "            ts = self.temporal[self.indptr[idx] : self.indptr[idx + 1], :]\n",
    "            temporal[:len(self.temporal_cols), -len(ts):] = ts.permute(1, 0)\n",
    "\n",
    "            # Add static data if available\n",
    "            static = None if self.static is None else self.static[idx,:]\n",
    "\n",
    "            item = dict(temporal=temporal, temporal_cols=self.temporal_cols,\n",
    "                        static=static, static_cols=self.static_cols)\n",
    "\n",
    "            return item\n",
    "        raise ValueError(f'idx must be int, got {type(idx)}')\n",
    "\n",
    "    def __len__(self):\n",
    "        return self.n_groups\n",
    "\n",
    "    def __repr__(self):\n",
    "        return f'TimeSeriesDataset(n_data={self.data.size:,}, n_groups={self.n_groups:,})'\n",
    "\n",
    "    def __eq__(self, other):\n",
    "        if not hasattr(other, 'data') or not hasattr(other, 'indptr'):\n",
    "            return False\n",
    "        return np.allclose(self.data, other.data) and np.array_equal(self.indptr, other.indptr)\n",
    "\n",
    "    @staticmethod\n",
    "    def update_dataset(dataset, future_df):\n",
    "        \"\"\"Add future observations to the dataset.\n",
    "        \"\"\"        \n",
    "        \n",
    "        # Protect consistency\n",
    "        future_df = future_df.copy()\n",
    "\n",
    "        # Add Nones to missing columns (without available_mask)\n",
    "        temporal_cols = dataset.temporal_cols.copy()\n",
    "        for col in temporal_cols:\n",
    "            if col not in future_df.columns:\n",
    "                future_df[col] = None\n",
    "            if col == 'available_mask':\n",
    "                future_df[col] = 1\n",
    "        \n",
    "        # Sort columns to match self.temporal_cols (without available_mask)\n",
    "        future_df = future_df[ ['unique_id','ds'] + temporal_cols.tolist() ]\n",
    "\n",
    "        # Process future_df\n",
    "        futr_dataset, *_ = dataset.from_df(df=future_df, sort_df=dataset.sorted)\n",
    "\n",
    "        # Define and fill new temporal with updated information\n",
    "        len_temporal, col_temporal = dataset.temporal.shape\n",
    "        new_temporal = torch.zeros(size=(len_temporal+len(future_df), col_temporal))\n",
    "        new_indptr = [0]\n",
    "        new_max_size = 0\n",
    "\n",
    "        acum = 0\n",
    "        for i in range(dataset.n_groups):\n",
    "            series_length = dataset.indptr[i + 1] - dataset.indptr[i]\n",
    "            new_length = series_length + futr_dataset.indptr[i + 1] - futr_dataset.indptr[i]\n",
    "            new_temporal[acum:(acum+series_length), :] = dataset.temporal[dataset.indptr[i] : dataset.indptr[i + 1], :]\n",
    "            new_temporal[(acum+series_length):(acum+new_length), :] = \\\n",
    "                                 futr_dataset.temporal[futr_dataset.indptr[i] : futr_dataset.indptr[i + 1], :]\n",
    "            \n",
    "            acum += new_length\n",
    "            new_indptr.append(acum)\n",
    "            if new_length > new_max_size:\n",
    "                new_max_size = new_length\n",
    "        \n",
    "        # Define new dataset\n",
    "        updated_dataset = TimeSeriesDataset(temporal=new_temporal,\n",
    "                                            temporal_cols=dataset.temporal_cols.copy(),\n",
    "                                            indptr=np.array(new_indptr).astype(np.int32),\n",
    "                                            max_size=new_max_size,\n",
    "                                            min_size=dataset.min_size,\n",
    "                                            static=dataset.static,\n",
    "                                            static_cols=dataset.static_cols,\n",
    "                                            sorted=dataset.sorted)\n",
    "\n",
    "        return updated_dataset\n",
    "    \n",
    "    @staticmethod\n",
    "    def trim_dataset(dataset, left_trim: int = 0, right_trim: int = 0):\n",
    "        \"\"\"\n",
    "        Trim temporal information from a dataset.\n",
    "        Returns temporal indexes [t+left:t-right] for all series.\n",
    "        \"\"\"\n",
    "        if dataset.min_size <= left_trim + right_trim:\n",
    "            raise Exception(f'left_trim + right_trim ({left_trim} + {right_trim}) \\\n",
    "                                must be lower than the shorter time series ({dataset.min_size})')\n",
    "\n",
    "        # Define and fill new temporal with trimmed information        \n",
    "        len_temporal, col_temporal = dataset.temporal.shape\n",
    "        total_trim = (left_trim + right_trim) * dataset.n_groups\n",
    "        new_temporal = torch.zeros(size=(len_temporal-total_trim, col_temporal))\n",
    "        new_indptr = [0]\n",
    "\n",
    "        acum = 0\n",
    "        for i in range(dataset.n_groups):\n",
    "            series_length = dataset.indptr[i + 1] - dataset.indptr[i]\n",
    "            new_length = series_length - left_trim - right_trim\n",
    "            new_temporal[acum:(acum+new_length), :] = dataset.temporal[dataset.indptr[i]+left_trim : \\\n",
    "                                                                       dataset.indptr[i + 1]-right_trim, :]\n",
    "            acum += new_length\n",
    "            new_indptr.append(acum)\n",
    "\n",
    "        new_max_size = dataset.max_size-left_trim-right_trim\n",
    "        new_min_size = dataset.min_size-left_trim-right_trim\n",
    "        \n",
    "        # Define new dataset\n",
    "        updated_dataset = TimeSeriesDataset(temporal=new_temporal,\n",
    "                                            temporal_cols= dataset.temporal_cols.copy(),\n",
    "                                            indptr=np.array(new_indptr).astype(np.int32),\n",
    "                                            max_size=new_max_size,\n",
    "                                            min_size=new_min_size,\n",
    "                                            static=dataset.static,\n",
    "                                            static_cols=dataset.static_cols,\n",
    "                                            sorted=dataset.sorted)\n",
    "\n",
    "        return updated_dataset\n",
    "\n",
    "    @staticmethod\n",
    "    def from_df(df, static_df=None, sort_df=False):\n",
    "        # TODO: protect on equality of static_df + df indexes\n",
    "\n",
    "        # Define indexes if not given\n",
    "        if df.index.name != 'unique_id':\n",
    "            df = df.set_index('unique_id')\n",
    "            if static_df is not None:\n",
    "                static_df = static_df.set_index('unique_id')\n",
    "\n",
    "        df = df.set_index('ds', append=True)\n",
    "        \n",
    "        # Sort data by index\n",
    "        if not df.index.is_monotonic_increasing and sort_df:\n",
    "            df = df.sort_index()\n",
    "\n",
    "            if static_df is not None:\n",
    "                static_df = static_df.sort_index()\n",
    "\n",
    "        # Create auxiliary temporal indices 'indptr'\n",
    "        if df.isnull().values.any():\n",
    "            check_nans(df)\n",
    "            raise ValueError(f'Check nans in DataFrame')\n",
    "\n",
    "        temporal = df.values.astype(np.float32)\n",
    "\n",
    "        temporal_cols = df.columns\n",
    "        indices_sizes = df.index.get_level_values('unique_id').value_counts(sort=False)\n",
    "        indices = indices_sizes.index\n",
    "        sizes = indices_sizes.values\n",
    "        max_size = max(sizes)\n",
    "        min_size = min(sizes)\n",
    "        cum_sizes = sizes.cumsum()\n",
    "        dates = df.index.get_level_values('ds')[cum_sizes - 1]\n",
    "        indptr = np.append(0, cum_sizes).astype(np.int32)\n",
    "\n",
    "        # Add Available mask efficiently (without adding column to df)\n",
    "        if 'available_mask' not in df.columns:\n",
    "            available_mask = np.ones((len(temporal),1), dtype=np.float32)\n",
    "            temporal = np.append(temporal, available_mask, axis=1)\n",
    "            temporal_cols = temporal_cols.append(pd.Index(['available_mask']))\n",
    "\n",
    "        # Static features\n",
    "        if static_df is not None:\n",
    "            static = static_df.values\n",
    "            static_cols = static_df.columns\n",
    "        else:\n",
    "            static = None\n",
    "            static_cols = None\n",
    "\n",
    "        dataset = TimeSeriesDataset(\n",
    "                    temporal=temporal, temporal_cols=temporal_cols,\n",
    "                    static=static, static_cols=static_cols,\n",
    "                    indptr=indptr, max_size=max_size, min_size=min_size, sorted=sort_df)\n",
    "        return dataset, indices, dates, df.index"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61a818bf-28d2-4561-8036-475f6fe78d0a",
   "metadata": {},
   "outputs": [],
   "source": [
    "show_doc(TimeSeriesDataset)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "52c07552-b6fa-4d10-8792-71743dcdfd1d",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "\n",
    "# Testing sort_df=True functionality\n",
    "temporal_df = generate_series(n_series=1000, \n",
    "                         n_temporal_features=0, equal_ends=False)\n",
    "sorted_temporal_df = temporal_df.sort_values(['unique_id', 'ds'])\n",
    "unsorted_temporal_df = sorted_temporal_df.sample(frac=1.0)\n",
    "dataset, indices, dates, ds = TimeSeriesDataset.from_df(df=unsorted_temporal_df,\n",
    "                                                        sort_df=True)\n",
    "\n",
    "np.testing.assert_allclose(dataset.temporal[:,:-1], \n",
    "                           sorted_temporal_df.drop(columns='ds').values)\n",
    "test_eq(indices, sorted_temporal_df.index.unique(level='unique_id'))\n",
    "test_eq(dates, temporal_df.groupby('unique_id')['ds'].max().values)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c4dae43c-4d11-4bbc-a431-ac33b004859a",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "class TimeSeriesDataModule(pl.LightningDataModule):\n",
    "    \n",
    "    def __init__(\n",
    "            self, \n",
    "            dataset: TimeSeriesDataset,\n",
    "            batch_size=32, \n",
    "            valid_batch_size=1024,\n",
    "            num_workers=0,\n",
    "            drop_last=False\n",
    "        ):\n",
    "        super().__init__()\n",
    "        self.dataset = dataset\n",
    "        self.batch_size = batch_size\n",
    "        self.valid_batch_size = valid_batch_size\n",
    "        self.num_workers = num_workers\n",
    "        self.drop_last = drop_last\n",
    "    \n",
    "    def train_dataloader(self):\n",
    "        loader = TimeSeriesLoader(\n",
    "            self.dataset, \n",
    "            batch_size=self.batch_size, \n",
    "            num_workers=self.num_workers,\n",
    "            shuffle=True,\n",
    "            drop_last=self.drop_last\n",
    "        )\n",
    "        return loader\n",
    "    \n",
    "    def val_dataloader(self):\n",
    "        loader = TimeSeriesLoader(\n",
    "            self.dataset, \n",
    "            batch_size=self.valid_batch_size, \n",
    "            num_workers=self.num_workers,\n",
    "            shuffle=False,\n",
    "            drop_last=self.drop_last\n",
    "        )\n",
    "        return loader\n",
    "    \n",
    "    def predict_dataloader(self):\n",
    "        loader = TimeSeriesLoader(\n",
    "            self.dataset,\n",
    "            batch_size=self.valid_batch_size, \n",
    "            num_workers=self.num_workers,\n",
    "            shuffle=False\n",
    "        )\n",
    "        return loader"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8535a15f-b5cf-4ca1-bfa2-e53a9e8c3bc0",
   "metadata": {},
   "outputs": [],
   "source": [
    "show_doc(TimeSeriesDataModule)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b534d29d-eecc-43ba-8468-c23305fa24a2",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "\n",
    "batch_size = 128\n",
    "data = TimeSeriesDataModule(dataset=dataset, \n",
    "                            batch_size=batch_size, drop_last=True)\n",
    "for batch in data.train_dataloader():\n",
    "    test_eq(batch['temporal'].shape, (batch_size, 2, 500))\n",
    "    test_eq(batch['temporal_cols'], ['y', 'available_mask'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "4481272a-ea3a-4b63-8f14-9445d8f41338",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "\n",
    "batch_size = 128\n",
    "n_static_features = 2\n",
    "n_temporal_features = 4\n",
    "temporal_df, static_df = generate_series(n_series=1000,\n",
    "                                         n_static_features=n_static_features,\n",
    "                                         n_temporal_features=n_temporal_features, \n",
    "                                         equal_ends=False)\n",
    "\n",
    "dataset, indices, dates, ds = TimeSeriesDataset.from_df(df=temporal_df,\n",
    "                                                        static_df=static_df,\n",
    "                                                        sort_df=True)\n",
    "data = TimeSeriesDataModule(dataset=dataset,\n",
    "                            batch_size=batch_size, drop_last=True)\n",
    "\n",
    "for batch in data.train_dataloader():\n",
    "    test_eq(batch['temporal'].shape, (batch_size, n_temporal_features + 2, 500))\n",
    "    test_eq(batch['temporal_cols'],\n",
    "            ['y'] + [f'temporal_{i}' for i in range(n_temporal_features)] + ['available_mask'])\n",
    "    \n",
    "    test_eq(batch['static'].shape, (batch_size, n_static_features))\n",
    "    test_eq(batch['static_cols'], [f'static_{i}' for i in range(n_static_features)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "252b59f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "\n",
    "# Testing sort_df=True functionality\n",
    "temporal_df = generate_series(n_series=2,\n",
    "                              n_temporal_features=2, equal_ends=True)\n",
    "temporal_df = temporal_df.groupby('unique_id').tail(10)\n",
    "temporal_df = temporal_df.reset_index()\n",
    "temporal_full_df = temporal_df.sort_values(['unique_id', 'ds']).reset_index(drop=True)\n",
    "temporal_full_df.loc[temporal_full_df.ds > '2001-05-11', ['y', 'temporal_0']] = None\n",
    "\n",
    "split1_df = temporal_full_df.loc[temporal_full_df.ds <= '2001-05-11']\n",
    "split2_df = temporal_full_df.loc[temporal_full_df.ds > '2001-05-11']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6eab7367",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "\n",
    "# Testing available mask\n",
    "temporal_df_w_mask = temporal_df.copy()\n",
    "temporal_df_w_mask['available_mask'] = 1\n",
    "\n",
    "# Mask with all 1's\n",
    "dataset, indices, dates, ds = TimeSeriesDataset.from_df(df=temporal_df_w_mask,\n",
    "                                                        sort_df=True)\n",
    "mask_average = dataset.temporal[:, -1].mean()\n",
    "np.testing.assert_almost_equal(mask_average, 1.0000)\n",
    "\n",
    "# Add 0's to available mask\n",
    "temporal_df_w_mask.loc[temporal_df_w_mask.ds > '2001-05-11', 'available_mask'] = 0\n",
    "dataset, indices, dates, ds = TimeSeriesDataset.from_df(df=temporal_df_w_mask,\n",
    "                                                        sort_df=True)\n",
    "mask_average = dataset.temporal[:, -1].mean()\n",
    "np.testing.assert_almost_equal(mask_average, 0.7000)\n",
    "\n",
    "# Available mask not in last column\n",
    "temporal_df_w_mask = temporal_df_w_mask[['unique_id','ds','y','available_mask', 'temporal_0','temporal_1']]\n",
    "dataset, indices, dates, ds = TimeSeriesDataset.from_df(df=temporal_df_w_mask,\n",
    "                                                        sort_df=True)\n",
    "mask_average = dataset.temporal[:, 1].mean()\n",
    "np.testing.assert_almost_equal(mask_average, 0.7000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a0d23f1a",
   "metadata": {},
   "outputs": [],
   "source": [
    "# To test correct future_df wrangling of the `update_df` method\n",
    "# We are checking that we are able to recover the AirPassengers dataset\n",
    "# using the dataframe or splitting it into parts and initializing."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "39f999c2",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "\n",
    "# FULL DATASET\n",
    "dataset_full, indices_full, dates_full, ds_full = TimeSeriesDataset.from_df(df=temporal_full_df,\n",
    "                                                                            sort_df=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "30f927e2",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "\n",
    "# SPLIT_1 DATASET\n",
    "dataset_1, indices_1, dates_1, ds_1 = TimeSeriesDataset.from_df(df=split1_df,\n",
    "                                                                sort_df=False)\n",
    "dataset_1 = dataset_1.update_dataset(dataset_1, split2_df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "468a6879",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "\n",
    "np.testing.assert_almost_equal(dataset_full.temporal.numpy(), dataset_1.temporal.numpy())\n",
    "test_eq(dataset_full.max_size, dataset_1.max_size)\n",
    "test_eq(dataset_full.indptr, dataset_1.indptr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "556f852c",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "\n",
    "# Testing trim_dataset functionality\n",
    "n_static_features = 0\n",
    "n_temporal_features = 2\n",
    "temporal_df = generate_series(n_series=100,\n",
    "                              min_length=50,\n",
    "                              max_length=100,\n",
    "                              n_static_features=n_static_features,\n",
    "                              n_temporal_features=n_temporal_features, \n",
    "                              equal_ends=False)\n",
    "dataset, indices, dates, ds = TimeSeriesDataset.from_df(df=temporal_df,\n",
    "                                                        static_df=static_df,\n",
    "                                                        sort_df=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "db7b1a51",
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "left_trim = 10\n",
    "right_trim = 20\n",
    "dataset_trimmed = dataset.trim_dataset(dataset, left_trim=left_trim, right_trim=right_trim)\n",
    "\n",
    "np.testing.assert_almost_equal(dataset.temporal[dataset.indptr[50]+left_trim:dataset.indptr[51]-right_trim].numpy(),\n",
    "                               dataset_trimmed.temporal[dataset_trimmed.indptr[50]:dataset_trimmed.indptr[51]].numpy())"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "python3",
   "language": "python",
   "name": "python3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> images/prot/utils.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| default_exp utils"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Example Data\n",
    "\n",
    "> The `core.NeuralForecast` class allows you to efficiently fit multiple `NeuralForecast` models for large sets of time series. It operates with pandas DataFrame `df` that identifies individual series and datestamps with the `unique_id` and `ds` columns, and the `y` column denotes the target time series variable. To assist development, we declare useful datasets that we use throughout all `NeuralForecast`'s unit tests.<br><br>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "import random\n",
    "from itertools import chain\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| hide\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from nbdev.showdoc import add_docs, show_doc"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# <span style=\"color:DarkBlue\">1. Synthetic Panel Data </span>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "def generate_series(n_series: int,\n",
    "                    freq: str = 'D',\n",
    "                    min_length: int = 50,\n",
    "                    max_length: int = 500,\n",
    "                    n_temporal_features: int = 0,\n",
    "                    n_static_features: int = 0,\n",
    "                    equal_ends: bool = False,\n",
    "                    seed: int = 0) -> pd.DataFrame:\n",
    "    \"\"\"Generate Synthetic Panel Series.\n",
    "\n",
    "    Generates `n_series` of frequency `freq` of different lengths in the interval [`min_length`, `max_length`].\n",
    "    If `n_temporal_features > 0`, then each serie gets temporal features with random values.\n",
    "    If `n_static_features > 0`, then a static dataframe is returned along the temporal dataframe.\n",
    "    If `equal_ends == True` then all series end at the same date.\n",
    "\n",
    "    **Parameters:**<br>\n",
    "    `n_series`: int, number of series for synthetic panel.<br>\n",
    "    `min_length`: int, minimal length of synthetic panel's series.<br>\n",
    "    `max_length`: int, minimal length of synthetic panel's series.<br>\n",
    "    `n_temporal_features`: int, default=0, number of temporal exogenous variables for synthetic panel's series.<br>\n",
    "    `n_static_features`: int, default=0, number of static exogenous variables for synthetic panel's series.<br>\n",
    "    `equal_ends`: bool, if True, series finish in the same date stamp `ds`.<br>\n",
    "    `freq`: str, frequency of the data, [panda's available frequencies](https://pandas.pydata.org/pandas-docs/stable/user_guide/timeseries.html#offset-aliases).<br>\n",
    "\n",
    "    **Returns:**<br>\n",
    "    `freq`: pandas.DataFrame, synthetic panel with columns [`unique_id`, `ds`, `y`] and exogenous.\n",
    "    \"\"\"\n",
    "    seasonalities = {'D': 7, 'M': 12}\n",
    "    season = seasonalities[freq]\n",
    "\n",
    "    rng = np.random.RandomState(seed)\n",
    "    series_lengths = rng.randint(min_length, max_length + 1, n_series)\n",
    "    total_length = series_lengths.sum()\n",
    "\n",
    "    dates = pd.date_range('2000-01-01', periods=max_length, freq=freq).values\n",
    "    uids = [\n",
    "        np.repeat(i, serie_length) for i, serie_length in enumerate(series_lengths)\n",
    "    ]\n",
    "    if equal_ends:\n",
    "        ds = [dates[-serie_length:] for serie_length in series_lengths]\n",
    "    else:\n",
    "        ds = [dates[:serie_length] for serie_length in series_lengths]\n",
    "\n",
    "    y = np.arange(total_length) % season + rng.rand(total_length) * 0.5\n",
    "    temporal_df = pd.DataFrame(dict(unique_id=chain.from_iterable(uids),\n",
    "                                    ds=chain.from_iterable(ds),\n",
    "                                    y=y))\n",
    "\n",
    "    random.seed(seed)\n",
    "    for i in range(n_temporal_features):\n",
    "        random.seed(seed)\n",
    "        temporal_values = [\n",
    "            [random.randint(0, 100)] * serie_length for serie_length in series_lengths\n",
    "        ]\n",
    "        temporal_df[f'temporal_{i}'] = np.hstack(temporal_values)\n",
    "        temporal_df[f'temporal_{i}'] = temporal_df[f'temporal_{i}'].astype('category')\n",
    "        if i == 0:\n",
    "            temporal_df['y'] = temporal_df['y'] * \\\n",
    "                                  (1 + temporal_df[f'temporal_{i}'].cat.codes)\n",
    "\n",
    "    temporal_df['unique_id'] = temporal_df['unique_id'].astype('category')\n",
    "    temporal_df['unique_id'] = temporal_df['unique_id'].cat.as_ordered()\n",
    "    temporal_df = temporal_df.set_index('unique_id')\n",
    "\n",
    "    if n_static_features > 0:\n",
    "        static_features = np.random.uniform(low=0.0, high=1.0, \n",
    "                        size=(n_series, n_static_features))\n",
    "        static_df = pd.DataFrame.from_records(static_features, \n",
    "                           columns = [f'static_{i}'for i in  range(n_static_features)])\n",
    "        \n",
    "        static_df['unique_id'] = np.arange(n_series)\n",
    "        static_df['unique_id'] = static_df['unique_id'].astype('category')\n",
    "        static_df['unique_id'] = static_df['unique_id'].cat.as_ordered()\n",
    "        static_df = static_df.set_index('unique_id')        \n",
    "\n",
    "        return temporal_df, static_df\n",
    "\n",
    "    return temporal_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "show_doc(generate_series, title_level=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from neuralforecast.utils import generate_series\n",
    "\n",
    "synthetic_panel = generate_series(n_series=2)\n",
    "synthetic_panel.groupby('unique_id').head(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "temporal_df, static_df = generate_series(n_series=1000, n_static_features=2,\n",
    "                                         n_temporal_features=4, equal_ends=False)\n",
    "static_df.head(2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# <span style=\"color:DarkBlue\">2. AirPassengers Data </span>\n",
    "\n",
    "The classic Box & Jenkins airline data. Monthly totals of international airline passengers, 1949 to 1960.\n",
    "\n",
    "It has been used as a reference on several forecasting libraries, since it is a series that shows clear trends and seasonalities it offers a nice opportunity to quickly showcase a model's predictions performance."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "AirPassengers = np.array([112., 118., 132., 129., 121., 135., 148., 148., 136., 119., 104.,\n",
    "                          118., 115., 126., 141., 135., 125., 149., 170., 170., 158., 133.,\n",
    "                          114., 140., 145., 150., 178., 163., 172., 178., 199., 199., 184.,\n",
    "                          162., 146., 166., 171., 180., 193., 181., 183., 218., 230., 242.,\n",
    "                          209., 191., 172., 194., 196., 196., 236., 235., 229., 243., 264.,\n",
    "                          272., 237., 211., 180., 201., 204., 188., 235., 227., 234., 264.,\n",
    "                          302., 293., 259., 229., 203., 229., 242., 233., 267., 269., 270.,\n",
    "                          315., 364., 347., 312., 274., 237., 278., 284., 277., 317., 313.,\n",
    "                          318., 374., 413., 405., 355., 306., 271., 306., 315., 301., 356.,\n",
    "                          348., 355., 422., 465., 467., 404., 347., 305., 336., 340., 318.,\n",
    "                          362., 348., 363., 435., 491., 505., 404., 359., 310., 337., 360.,\n",
    "                          342., 406., 396., 420., 472., 548., 559., 463., 407., 362., 405.,\n",
    "                          417., 391., 419., 461., 472., 535., 622., 606., 508., 461., 390.,\n",
    "                          432.], dtype=np.float32)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "AirPassengersDF = pd.DataFrame({'unique_id': np.ones(len(AirPassengers)),\n",
    "                                'ds': pd.date_range(start='1949-01-01',\n",
    "                                                    periods=len(AirPassengers), freq='M'),\n",
    "                                'y': AirPassengers})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from neuralforecast.utils import AirPassengersDF\n",
    "\n",
    "AirPassengersDF.head(12)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#We are going to plot the ARIMA predictions, and the prediction intervals.\n",
    "fig, ax = plt.subplots(1, 1, figsize = (20, 7))\n",
    "plot_df = AirPassengersDF.set_index('ds')\n",
    "\n",
    "plot_df[['y']].plot(ax=ax, linewidth=2)\n",
    "ax.set_title('AirPassengers Forecast', fontsize=22)\n",
    "ax.set_ylabel('Monthly Passengers', fontsize=20)\n",
    "ax.set_xlabel('Timestamp [t]', fontsize=20)\n",
    "ax.legend(prop={'size': 15})\n",
    "ax.grid()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "\n",
    "n_static_features = 3\n",
    "n_series = 5\n",
    "\n",
    "static_features = np.random.uniform(low=0.0, high=1.0, \n",
    "                        size=(n_series, n_static_features))\n",
    "static_df = pd.DataFrame.from_records(static_features, \n",
    "                   columns = [f'static_{i}'for i in  range(n_static_features)])\n",
    "static_df['unique_id'] = np.arange(n_series)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "static_df"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# <span style=\"color:DarkBlue\">3. Panel AirPassengers Data </span>\n",
    "\n",
    "Extension to classic Box & Jenkins airline data. Monthly totals of international airline passengers, 1949 to 1960.\n",
    "\n",
    "It includes two series with static, temporal and future exogenous variables, that can help to explore the performance of models like `NBEATSx` and `TFT`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "\n",
    "# Declare Panel Data\n",
    "unique_id = np.concatenate([['Airline1']*len(AirPassengers), ['Airline2']*len(AirPassengers)])\n",
    "ds = np.concatenate([pd.date_range(start='1949-01-01', \n",
    "                                   periods=len(AirPassengers), freq='M').values,\n",
    "                     pd.date_range(start='1949-01-01', \n",
    "                                   periods=len(AirPassengers), freq='M').values])\n",
    "y = np.concatenate([AirPassengers, AirPassengers+300])\n",
    "\n",
    "AirPassengersPanel = pd.DataFrame({'unique_id': unique_id, 'ds': ds, 'y': y})\n",
    "\n",
    "# For future exogenous variables\n",
    "# Declare SeasonalNaive12 and fill first 12 values with y\n",
    "snaive = AirPassengersPanel.groupby('unique_id')['y'].shift(periods=12).reset_index(drop=True)\n",
    "AirPassengersPanel['trend'] = range(len(AirPassengersPanel))\n",
    "AirPassengersPanel['y_[lag12]'] = snaive\n",
    "AirPassengersPanel['y_[lag12]'].fillna(AirPassengersPanel['y'], inplace=True)\n",
    "\n",
    "# Declare Static Data\n",
    "unique_id = np.array(['Airline1', 'Airline2'])\n",
    "airline1_dummy = [0, 1]\n",
    "airline2_dummy = [1, 0]\n",
    "AirPassengersStatic = pd.DataFrame({'unique_id': unique_id,\n",
    "                                    'airline1': airline1_dummy,\n",
    "                                    'airline2': airline2_dummy})\n",
    "\n",
    "AirPassengersPanel.groupby('unique_id').tail(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(1, 1, figsize = (20, 7))\n",
    "plot_df = AirPassengersPanel.set_index('ds')\n",
    "\n",
    "plot_df.groupby('unique_id')['y'].plot(legend=True)\n",
    "ax.set_title('AirPassengers Panel Data', fontsize=22)\n",
    "ax.set_ylabel('Monthly Passengers', fontsize=20)\n",
    "ax.set_xlabel('Timestamp [t]', fontsize=20)\n",
    "ax.legend(title='unique_id', prop={'size': 15})\n",
    "ax.grid()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(1, 1, figsize = (20, 7))\n",
    "plot_df = AirPassengersPanel[AirPassengersPanel.unique_id=='Airline1'].set_index('ds')\n",
    "\n",
    "plot_df[['y', 'trend', 'y_[lag12]']].plot(ax=ax, linewidth=2)\n",
    "ax.set_title('Box-Cox AirPassengers Data', fontsize=22)\n",
    "ax.set_ylabel('Monthly Passengers', fontsize=20)\n",
    "ax.set_xlabel('Timestamp [t]', fontsize=20)\n",
    "ax.legend(prop={'size': 15})\n",
    "ax.grid()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# <span style=\"color:DarkBlue\">4. Time Features </span>"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have developed a utility that generates normalized calendar features for use as absolute positional embeddings in Transformer-based models. These embeddings capture seasonal patterns in time series data and can be easily incorporated into the model architecture. Additionally, the features can be used as exogenous variables in other models to inform them of calendar patterns in the data."
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "**References**<br>\n",
    "- [Haoyi Zhou, Shanghang Zhang, Jieqi Peng, Shuai Zhang, Jianxin Li, Hui Xiong, Wancai Zhang. \"Informer: Beyond Efficient Transformer for Long Sequence Time-Series Forecasting\"](https://arxiv.org/abs/2012.07436)<br>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "from typing import List\n",
    "\n",
    "class TimeFeature:\n",
    "    def __init__(self):\n",
    "        pass\n",
    "\n",
    "    def __call__(self, index: pd.DatetimeIndex):\n",
    "        return print('Overwrite with corresponding feature')\n",
    "\n",
    "    def __repr__(self):\n",
    "        return self.__class__.__name__ + \"()\"\n",
    "\n",
    "class SecondOfMinute(TimeFeature):\n",
    "    \"\"\"Minute of hour encoded as value between [-0.5, 0.5]\"\"\"\n",
    "    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:\n",
    "        return index.second / 59.0 - 0.5\n",
    "\n",
    "class MinuteOfHour(TimeFeature):\n",
    "    \"\"\"Minute of hour encoded as value between [-0.5, 0.5]\"\"\"\n",
    "    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:\n",
    "        return index.minute / 59.0 - 0.5\n",
    "\n",
    "class HourOfDay(TimeFeature):\n",
    "    \"\"\"Hour of day encoded as value between [-0.5, 0.5]\"\"\"\n",
    "    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:\n",
    "        return index.hour / 23.0 - 0.5\n",
    "\n",
    "class DayOfWeek(TimeFeature):\n",
    "    \"\"\"Hour of day encoded as value between [-0.5, 0.5]\"\"\"\n",
    "    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:\n",
    "        return index.dayofweek / 6.0 - 0.5\n",
    "\n",
    "class DayOfMonth(TimeFeature):\n",
    "    \"\"\"Day of month encoded as value between [-0.5, 0.5]\"\"\"\n",
    "    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:\n",
    "        return (index.day - 1) / 30.0 - 0.5\n",
    "\n",
    "class DayOfYear(TimeFeature):\n",
    "    \"\"\"Day of year encoded as value between [-0.5, 0.5]\"\"\"\n",
    "    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:\n",
    "        return (index.dayofyear - 1) / 365.0 - 0.5\n",
    "\n",
    "class MonthOfYear(TimeFeature):\n",
    "    \"\"\"Month of year encoded as value between [-0.5, 0.5]\"\"\"\n",
    "    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:\n",
    "        return (index.month - 1) / 11.0 - 0.5\n",
    "\n",
    "class WeekOfYear(TimeFeature):\n",
    "    \"\"\"Week of year encoded as value between [-0.5, 0.5]\"\"\"\n",
    "    def __call__(self, index: pd.DatetimeIndex) -> np.ndarray:\n",
    "        return (index.week - 1) / 52.0 - 0.5\n",
    "\n",
    "def time_features_from_frequency_str(freq_str: str) -> List[TimeFeature]:\n",
    "    \"\"\"\n",
    "    Returns a list of time features that will be appropriate for the given frequency string.\n",
    "    Parameters\n",
    "    ----------\n",
    "    freq_str\n",
    "        Frequency string of the form [multiple][granularity] such as \"12H\", \"5min\", \"1D\" etc.\n",
    "    \"\"\"\n",
    "\n",
    "    if freq_str not in ['Q', 'M', 'MS', 'W', 'D', 'B', 'H', 'T', 'S']:\n",
    "        raise Exception('Frequency not supported')\n",
    "    \n",
    "    if freq_str in ['Q','M', 'MS']:\n",
    "        return [cls() for cls in [MonthOfYear]]\n",
    "    elif freq_str == 'W':\n",
    "        return [cls() for cls in [DayOfMonth, WeekOfYear]]\n",
    "    elif freq_str in ['D','B']:\n",
    "        return [cls() for cls in [DayOfWeek, DayOfMonth, DayOfYear]]\n",
    "    elif freq_str == 'H':\n",
    "        return [cls() for cls in [HourOfDay, DayOfWeek, DayOfMonth, DayOfYear]]\n",
    "    elif freq_str == 'T':\n",
    "        return [cls() for cls in [MinuteOfHour, HourOfDay, DayOfWeek, DayOfMonth, DayOfYear]]\n",
    "    else:\n",
    "        return [cls() for cls in [SecondOfMinute, MinuteOfHour, HourOfDay, DayOfWeek, DayOfMonth, DayOfYear]]\n",
    "\n",
    "def augment_calendar_df(df, freq='H'):\n",
    "    \"\"\"\n",
    "    > * Q - [month]\n",
    "    > * M - [month]\n",
    "    > * W - [Day of month, week of year]\n",
    "    > * D - [Day of week, day of month, day of year]\n",
    "    > * B - [Day of week, day of month, day of year]\n",
    "    > * H - [Hour of day, day of week, day of month, day of year]\n",
    "    > * T - [Minute of hour*, hour of day, day of week, day of month, day of year]\n",
    "    > * S - [Second of minute, minute of hour, hour of day, day of week, day of month, day of year]\n",
    "    *minute returns a number from 0-3 corresponding to the 15 minute period it falls into.\n",
    "    \"\"\"\n",
    "    df = df.copy()\n",
    "\n",
    "    freq_map = {\n",
    "        'Q':['month'],\n",
    "        'M':['month'],\n",
    "        'MS':['month'],\n",
    "        'W':['monthday', 'yearweek'],\n",
    "        'D':['weekday','monthday','yearday'],\n",
    "        'B':['weekday','monthday','yearday'],\n",
    "        'H':['dayhour','weekday','monthday','yearday'],\n",
    "        'T':['hourminute','dayhour','weekday','monthday','yearday'],\n",
    "        'S':['minutesecond','hourminute','dayhour','weekday','monthday','yearday']\n",
    "    }\n",
    "\n",
    "    ds_col = pd.to_datetime(df.ds.values)\n",
    "    ds_data = np.vstack([feat(ds_col) for feat in time_features_from_frequency_str(freq)]).transpose(1,0)\n",
    "    ds_data = pd.DataFrame(ds_data, columns=freq_map[freq])\n",
    "    \n",
    "    return pd.concat([df, ds_data], axis=1), freq_map[freq]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "AirPassengerPanelCalendar, calendar_cols = augment_calendar_df(df=AirPassengersPanel, freq='M')\n",
    "AirPassengerPanelCalendar.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot_df = AirPassengerPanelCalendar[AirPassengerPanelCalendar.unique_id=='Airline1'].set_index('ds')\n",
    "plt.plot(plot_df['month'])\n",
    "plt.grid()\n",
    "plt.xlabel('Datestamp')\n",
    "plt.ylabel('Normalized Month')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# <span style=\"color:DarkBlue\">5. Others </span>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#| export\n",
    "def check_nans(df):\n",
    "    \"\"\" For data wrangling logs \"\"\"\n",
    "    n_rows = len(df)\n",
    "    \n",
    "    check_df = {'col': [], 'dtype': [], 'nan_prc': [], 'zero_prc': []}\n",
    "    for col in df.columns:\n",
    "        check_df['col'].append(col)\n",
    "        check_df['dtype'].append(df[col].dtype)\n",
    "        check_df['nan_prc'].append(df[col].isna().sum()/n_rows)\n",
    "        check_df['zero_prc'].append((df[col]==0).sum()/n_rows)\n",
    "    \n",
    "    check_df = pd.DataFrame(check_df)\n",
    "    print(\"\\n\")\n",
    "    print(f\"dataframe n_rows {n_rows}\")\n",
    "    print(check_df)\n",
    "    print(\"\\n\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "python3",
   "language": "python",
   "name": "python3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

